Plane-Wave Photon-Fock Cavity QED-DFT: Chiral-Cavity-Induced Topology in Graphene

We develop an explicit plane-wave (PW) $\times$ photon-Fock approach to the quantized, velocity-gauge Pauli--Fierz Hamiltonian for periodic, first-principles calculations: because the quantized vector potential is spatially uniform, the light--matter coupling reduces to an operator-valued shift of the crystal momentum, $K\to K+\hat{\mathbf A}/c$, and the existing plane-wave machinery of ordinary solid-state DFT is reused essentially unchanged. This PW$\times$Fock construction puts first-principles cavity QED of periodic solids on the same footing as the Fock-space coupled-cluster and configuration-interaction methods already developed for molecules, opening hitherto inaccessible systems---materials in a linear or chiral cavity, in particular---to first-principles plane-wave calculations. We illustrate the method with monolayer graphene in linear and chiral cavities, obtaining a polarization-selective Haldane gap together with the corresponding density-of-states, real-space, and circular-dichroism optical signatures. A full Brillouin-zone Berry-curvature calculation confirms the topological character of the chiral-cavity gap directly: the occupied manifold carries a quantized Chern number that steps through a non-monotonic sequence, $C=1\to3\to{-1}\to1\to2\to{-1}\to1$, with two narrow, sign-reversed windows---a property of extended, vacuum-dressed matter with no counterpart in a finite molecular system.

==> anc/local.bib <==
@misc{supp,
  title = {See Supplemental Material at [URL] for the full formalism derivation, the gauge-consistent nonlocal-pseudopotential correction, a complete characterization of the Pauli-blocking self-consistency instability and its resolution, and extended real-space density figures},
  year = {2026}
}
@article{Fukui2005,
author = {Fukui, Takahiro and Hatsugai, Yasuhiro and Suzuki, Hiroshi},
title = {Chern Numbers in Discretized Brillouin Zone: Efficient
Method of Computing (Spin) Hall Conductances},
journal = {J. Phys. Soc. Jpn.},
volume = {74},
pages = {1674},
year = {2005}
}


@article{Semenoff1984,
author = {Semenoff, G. W.},
title = {Condensed-Matter Simulation of a Three-Dimensional
Anomaly},
journal = {Phys. Rev. Lett.},
volume = {53},
pages = {2449},
year = {1984}
}

==> anc/pw.bib <==

@article{PerdewWang1992,
title = {Accurate and simple analytic representation of the
electron-gas correlation energy},
author = {Perdew, John P. and Wang, Yue},
journal = {Phys. Rev. B},
volume = {45},
issue = {23},
pages = {13244--13249},
year = {1992},
month = {Jun},
publisher = {American Physical Society},
doi = {10.1103/PhysRevB.45.13244},
url =
{https://link.aps.org/doi/10.1103/PhysRevB.45.13244}
}


@article{Hohenberg1964,
  author  = {Hohenberg, P. and Kohn, W.},
  title   = {Inhomogeneous Electron Gas},
  journal = {Physical Review},
  volume  = {136},
  number  = {3B},
  pages   = {B864--B871},
  year    = {1964},
  doi     = {10.1103/PhysRev.136.B864},
  url     = {https://journals.aps.org/pr/abstract/10.1103/PhysRev.136.B864}
}

@article{Kohn1965,
  author  = {Kohn, W. and Sham, L. J.},
  title   = {Self-Consistent Equations Including Exchange and Correlation Effects},
  journal = {Physical Review},
  volume  = {140},
  number  = {4A},
  pages   = {A1133--A1138},
  year    = {1965},
  doi     = {10.1103/PhysRev.140.A1133},
  url     = {https://journals.aps.org/pr/abstract/10.1103/PhysRev.140.A1133}
}


@article{Payne1992,
  author  = {Payne, M. C. and Teter, M. P. and Allan, D. C. and Arias, T. A. and Joannopoulos, J. D.},
  title   = {Iterative minimization techniques for ab initio total-energy calculations: molecular dynamics and conjugate gradients},
  journal = {Reviews of Modern Physics},
  volume  = {64},
  number  = {4},
  pages   = {1045--1097},
  year    = {1992},
  doi     = {10.1103/RevModPhys.64.1045},
  url     = {https://journals.aps.org/rmp/abstract/10.1103/RevModPhys.64.1045}
}

@book{Martin2004,
  author  = {Martin, Richard M.},
  title   = {Electronic Structure: Basic Theory and Practical Methods},
  publisher = {Cambridge University Press},
  year    = {2004},
  isbn    = {9780521782852},
  doi     = {10.1017/CBO9780511805769},
  url     = {https://doi.org/10.1017/CBO9780511805769}
}


@article{Vanderbilt1990,
  author  = {Vanderbilt, David},
  title   = {Soft self-consistent pseudopotentials in a generalized eigenvalue formalism},
  journal = {Physical Review B},
  volume  = {41},
  number  = {11},
  pages   = {7892--7895},
  year    = {1990},
  doi     = {10.1103/PhysRevB.41.7892},
  url     = {https://journals.aps.org/prb/abstract/10.1103/PhysRevB.41.7892}
}

@article{Blochl1994,
  author  = {Bl\"ochl, P. E.},
  title   = {Projector augmented-wave method},
  journal = {Physical Review B},
  volume  = {50},
  number  = {24},
  pages   = {17953--17979},
  year    = {1994},
  doi     = {10.1103/PhysRevB.50.17953},
  url     = {https://journals.aps.org/prb/abstract/10.1103/PhysRevB.50.17953}
}

@article{Troullier1991,
  author  = {Troullier, N. and Martins, Jos\'e Lu\'is},
  title   = {Efficient pseudopotentials for plane-wave calculations},
  journal = {Physical Review B},
  volume  = {43},
  number  = {3},
  pages   = {1993--2006},
  year    = {1991},
  doi     = {10.1103/PhysRevB.43.1993},
  url     = {https://journals.aps.org/prb/abstract/10.1103/PhysRevB.43.1993}
}

@article{Kresse1999,
  author  = {Kresse, G. and Joubert, D.},
  title   = {From ultrasoft pseudopotentials to the projector augmented-wave method},
  journal = {Physical Review B},
  volume  = {59},
  number  = {3},
  pages   = {1758--1775},
  year    = {1999},
  doi     = {10.1103/PhysRevB.59.1758},
  url     = {https://journals.aps.org/prb/abstract/10.1103/PhysRevB.59.1758}
}


@article{PerdewBurkeErnzerhof1996,
  author  = {Perdew, John P. and Burke, Kieron and Ernzerhof, Matthias},
  title   = {Generalized Gradient Approximation Made Simple},
  journal = {Physical Review Letters},
  volume  = {77},
  number  = {18},
  pages   = {3865--3868},
  year    = {1996},
  doi     = {10.1103/PhysRevLett.77.3865},
  url     = {https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.77.3865}
}

@article{PerdewZunger1981,
  author  = {Perdew, J. P. and Zunger, Alex},
  title   = {Self-interaction correction to density-functional approximations for many-electron systems},
  journal = {Physical Review B},
  volume  = {23},
  number  = {10},
  pages   = {5048--5079},
  year    = {1981},
  doi     = {10.1103/PhysRevB.23.5048},
  url     = {https://journals.aps.org/prb/abstract/10.1103/PhysRevB.23.5048}
}


@article{Kresse1993,
  author  = {Kresse, G. and Hafner, J.},
  title   = {Ab initio molecular dynamics for liquid metals},
  journal = {Physical Review B},
  volume  = {47},
  number  = {1},
  pages   = {558--561},
  year    = {1993},
  doi     = {10.1103/PhysRevB.47.558},
  url     = {https://journals.aps.org/prb/abstract/10.1103/PhysRevB.47.558}
}

@article{Kresse1996a,
  author  = {Kresse, G. and Furthm\"uller, J.},
  title   = {Efficiency of ab-initio total energy calculations for metals and semiconductors using a plane-wave basis set},
  journal = {Computational Materials Science},
  volume  = {6},
  number  = {1},
  pages   = {15--50},
  year    = {1996},
  doi     = {10.1016/0927-0256(96)00008-0},
  url     = {https://www.sciencedirect.com/science/article/pii/0927025696000080}
}

@article{Kresse1996b,
  author  = {Kresse, G. and Furthm\"uller, J.},
  title   = {Efficient iterative schemes for ab initio total-energy calculations using a plane-wave basis set},
  journal = {Physical Review B},
  volume  = {54},
  number  = {16},
  pages   = {11169--11186},
  year    = {1996},
  doi     = {10.1103/PhysRevB.54.11169},
  url     = {https://journals.aps.org/prb/abstract/10.1103/PhysRevB.54.11169}
}


@article{Giannozzi2009,
  author  = {Giannozzi, Paolo and Baroni, Stefano and Bonini, Nicola and Calandra, Matteo and Car, Roberto and Cavazzoni, Carlo and Ceresoli, Davide and Chiarotti, Guido L. and Cococcioni, Matteo and Dabo, Ismaila and Dal Corso, Andrea and de Gironcoli, Stefano and Fabris, Stefano and Fratesi, Guido and Gebauer, Ralph and Gerstmann, Uwe and Gougoussis, Christos and Kokalj, Anton and Lazzeri, Michele and Martin-Samos, Layla and Marzari, Nicola and Mauri, Francesco and Mazzarello, Riccardo and Paolini, Stefano and Pasquarello, Alfredo and Paulatto, Lorenzo and Sbraccia, Carlo and Scandolo, Sandro and Sclauzero, Gabriele and Seitsonen, Ari P. and Smogunov, Alexander and Umari, Paolo and Wentzcovitch, Renata M.},
  title   = {QUANTUM ESPRESSO: a modular and open-source software project for quantum simulations of materials},
  journal = {Journal of Physics: Condensed Matter},
  volume  = {21},
  number  = {39},
  pages   = {395502},
  year    = {2009},
  doi     = {10.1088/0953-8984/21/39/395502},
  url     = {https://iopscience.iop.org/article/10.1088/0953-8984/21/39/395502}
}

@article{Giannozzi2017,
  author  = {Giannozzi, Paolo and Andreussi, Oliviero and Brumme, Thomas and Bunau, Oana and Buongiorno Nardelli, M. and Calandra, Matteo and Car, Roberto and Cavazzoni, Carlo and Ceresoli, Davide and Cococcioni, Matteo and others},
  title   = {Advanced capabilities for materials modelling with Quantum ESPRESSO},
  journal = {Journal of Physics: Condensed Matter},
  volume  = {29},
  number  = {46},
  pages   = {465901},
  year    = {2017},
  doi     = {10.1088/1361-648X/aa8f79},
  url     = {https://iopscience.iop.org/article/10.1088/1361-648X/aa8f79}
}



@article{Gonze2009,
  author  = {Gonze, X. and Amadon, B. and Anglade, P.-M. and Beuken, J.-M. and Bottin, F. and Boulanger, P. and Bruneval, F. and Caliste, D. and Caracas, R. and C\^ot\'e, M. and Deutsch, T. and Genovese, L. and Ghosez, Ph. and Giantomassi, M. and Goedecker, S. and Hamann, D. R. and Hermet, P. and Jollet, F. and Jomard, G. and Leroux, S. and Mancini, M. and Mazevet, S. and Oliveira, M. J. T. and Onida, G. and Pouillon, Y. and Rangel, T. and Rignanese, G.-M. and Sangalli, D. and Shaltaf, R. and Torrent, M. and Verstraete, M. J. and Zerah, G. and Zwanziger, J. W.},
  title   = {ABINIT: First-principles approach to material and nanosystem properties},
  journal = {Computer Physics Communications},
  volume  = {180},
  number  = {12},
  pages   = {2582--2615},
  year    = {2009},
  doi     = {10.1016/j.cpc.2009.07.007},
  url     = {https://www.sciencedirect.com/science/article/pii/S0010465509002276}
}


@article{Clark2005,
  author  = {Clark, Stewart J. and Segall, Matthew D. and Pickard, Chris J. and Hasnip, Phil J. and Probert, Matt I. J. and Refson, Keith and Payne, Mike C.},
  title   = {First principles methods using CASTEP},
  journal = {Zeitschrift f\"ur Kristallographie},
  volume  = {220},
  number  = {5-6},
  pages   = {567--570},
  year    = {2005},
  doi     = {10.1524/zkri.220.5.567.65075},
  url     = {https://doi.org/10.1524/zkri.220.5.567.65075}
}


@article{Monkhorst1976,
  author  = {Monkhorst, Hendrik J. and Pack, James D.},
  title   = {Special points for Brillouin-zone integrations},
  journal = {Physical Review B},
  volume  = {13},
  number  = {12},
  pages   = {5188--5192},
  year    = {1976},
  doi     = {10.1103/PhysRevB.13.5188},
  url     = {https://journals.aps.org/prb/abstract/10.1103/PhysRevB.13.5188}
}
@article{ismail2001,
  title = {Coupling of Nonlocal Potentials to Electromagnetic Fields},
  author = {Ismail-Beigi, Sohrab and Chang, Eric K. and Louie, Steven G.},
  journal = {Phys. Rev. Lett.},
  volume = {87},
  issue = {8},
  pages = {087402},
  numpages = {4},
  year = {2001},
  month = {Aug},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.87.087402},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.87.087402}
}

@article{IhmZungerCohen1979,
  title = {Momentum-space formalism for the total energy of solids},
  author = {Ihm, J. and Zunger, A. and Cohen, M. L.},
  journal = {J. Phys. C: Solid State Phys.},
  volume = {12},
  number = {21},
  pages = {4409},
  year = {1979},
  doi = {10.1088/0022-3719/12/21/009}
}
@article{Herring1940,
  author  = {Herring, Conyers},
  title   = {A New Method for Calculating Wave Functions in Crystals},
  journal = {Physical Review},
  volume  = {57},
  number  = {12},
  pages   = {1169--1177},
  year    = {1940},
  publisher = {American Physical Society},
  doi     = {10.1103/PhysRev.57.1169}
}
@article{Bloch1928,
  author  = {Bloch, Felix},
  title   = {{\"U}ber die Quantenmechanik der Elektronen in Kristallgittern},
  journal = {Zeitschrift f{\"u}r Physik},
  volume  = {52},
  number  = {7},
  pages   = {555--600},
  year    = {1928},
  doi     = {10.1007/BF01339455}
}
@article{Gygi2008,
  author  = {Gygi, Fran\c{c}ois},
  title   = {Architecture of Qbox: A scalable first-principles molecular dynamics code},
  journal = {IBM Journal of Research and Development},
  volume  = {52},
  number  = {1/2},
  pages   = {137--144},
  year    = {2008},
  doi     = {10.1147/rd.521.0137},
  url     = {https://ieeexplore.ieee.org/document/5388785}
}

@article{Jia2013,
  author  = {Jia, Weile and Fu, Jiyun and Cao, Zongyan and Wang, Long and Chi, Xuebin and Gao, Weiguo and Wang, Lin-Wang},
  title   = {Fast plane wave density functional theory molecular dynamics calculations on multi-GPU machines},
  journal = {Journal of Computational Physics},
  volume  = {251},
  pages   = {102--115},
  year    = {2013},
  doi     = {10.1016/j.jcp.2013.05.005},
  url     = {https://www.sciencedirect.com/science/article/pii/S0021999113003248}
}

@article{Jia2016,
  author  = {Jia, Weile and Wang, Lin-Wang},
  title   = {A generic parallel implementation for plane-wave pseudopotential DFT with hybrid functional},
  journal = {arXiv preprint},
  year    = {2016},
  eprint  = {1608.07622},
  archivePrefix = {arXiv},
  url     = {https://arxiv.org/abs/1608.07622}
}

@article{Zheng2019,
  author  = {Zheng, Fujie and Jia, Weile and Weng, Qi and Chi, Xuebin and Gao, Weiguo and Wang, Lin-Wang},
  title   = {Ab Initio Molecular Dynamics Simulation with a Million Atoms on Petascale Machines},
  journal = {arXiv preprint},
  year    = {2019},
  eprint  = {1912.02057},
  archivePrefix = {arXiv},
  url     = {https://arxiv.org/abs/1912.02057}
}

@article{Sundararaman2017,
  author  = {Sundararaman, Ravishankar and Letchworth-Weaver, Kendra and Schwarz, Kathleen A. and Gunceler, Deniz and Ozhabes, Yalcin and Arias, T. A.},
  title   = {JDFTx: Software for joint density-functional theory},
  journal = {SoftwareX},
  volume  = {6},
  pages   = {278--284},
  year    = {2017},
  doi     = {10.1016/j.softx.2017.10.006},
  url     = {https://www.sciencedirect.com/science/article/pii/S2352711017300112}
}



==> anc/qed.bib <==
@article{DePrince2021,
author  = {DePrince III, A. Eugene},
title   = {Cavity-modulated ionization potentials and electron
affinities from quantum electrodynamics coupled-cluster theory},
journal = {J. Chem. Phys.},
volume  = {154},
pages   = {094112},
year    = {2021},
doi     = {10.1063/5.0038748}
}

@article{Liebenthal2023,
author  = {Liebenthal, Marcus D. and Vu, Nam and
DePrince III, A. Eugene},
title   = {Assessing the Effects of Orbital
Relaxation and the Coherent-State Transformation in
Quantum Electrodynamics Density Functional and
Coupled-Cluster Theories},
journal = {J. Phys. Chem. A},
year    = {2023},
doi     = {10.1021/acs.jpca.3c01842}
}

@article{Lexander2024,
author  = {Lexander, Marcus T. and Angelico,
Sara and Kj{\o}nstad, Eirik F. and Koch,
Henrik},
title   = {Analytical Evaluation of Ground
State Gradients in Quantum Electrodynamics
Coupled Cluster Theory},
journal = {J. Chem. Theory Comput.},
volume  = {20},
pages   = {8876--8885},
year    = {2024},
doi     =
{10.1021/acs.jctc.4c00763}
}

@article{Fan2026unified,
author  = {Fan, Benshu and Lu, I-Te and Ruggenthaler, Michael and
Rubio, Angel},
title   = {Unified ab initio quantum-electrodynamical
density-functional theory for cavity-modified
electron-phonon-photon coupling in solids},
journal = {Phys. Rev. B},
year    = {2026},
doi     = {10.1103/fxd5-59hv},
note    = {arXiv:2603.24095}
}
            
@article{PhysRevA.110.043119,
title = {Description of the hydrogen atom and the
${\mathrm{He}}^{+}$ ion in an optical cavity using the Pauli-Fierz
Hamiltonian},
author = {Aklilu, Yetmgeta S. and Varga, K\'alm\'an},
journal = {Phys. Rev. A},
volume = {110},
issue = {4},
pages = {043119},
numpages = {11},
year = {2024},
month = {Oct},
publisher = {American Physical Society},
doi = {10.1103/PhysRevA.110.043119},
url =
{https://link.aps.org/doi/10.1103/PhysRevA.110.043119}
}
                        
@article{GarciaVidal2021,
  author  = {Garcia-Vidal, F. J. and Ciuti, C. and Ebbesen, T. W.},
  title   = {Manipulating matter by strong coupling to vacuum fields},
  journal = {Science},
  volume  = {373},
  pages   = {eabd0336},
  year    = {2021},
  doi     = {10.1126/science.abd0336},
  url     = {https://doi.org/10.1126/science.abd0336},
  abstract = {This article reviews how strong light–matter coupling with vacuum electromagnetic fields can reshape molecular and material properties, enabling modified reactivity, altered energy landscapes, and new quantum states relevant to chemistry and condensed matter physics.}
}

@article{Ruggenthaler2018,
  author  = {Ruggenthaler, M. and Tancogne-Dejean, N. and Flick, J. and Appel, H. and Rubio, A.},
  title   = {From a quantum-electrodynamical light-matter description to novel spectroscopies},
  journal = {Nat. Rev. Chem.},
  volume  = {2},
  pages   = {0118},
  year    = {2018},
  doi     = {10.1038/s41570-018-0118},
  url     = {https://doi.org/10.1038/s41570-018-0118},
  abstract = {A comprehensive overview of how ab initio quantum electrodynamics enables new spectroscopic techniques by treating photons and electrons on equal footing, revealing phenomena inaccessible to traditional electronic-structure methods.}
}

@article{Flick2018,
  author  = {Flick, J. and Rivera, N. and Narang, P.},
  title   = {Strong light-matter coupling in quantum chemistry and quantum photonics},
  journal = {Nanophotonics},
  volume  = {7},
  pages   = {1479},
  year    = {2018},
  doi     = {10.1515/nanoph-2018-0014},
  url     = {https://doi.org/10.1515/nanoph-2018-0014},
  abstract = {This review highlights how strong light–matter coupling influences quantum chemistry and photonics, enabling hybrid states and new regimes of molecular and material control.}
}

@article{Ruggenthaler2023,
  author  = {Ruggenthaler, M. and Sidler, D. and Rubio, A.},
  title   = {Understanding polaritonic chemistry from ab initio quantum electrodynamics},
  journal = {Chem. Rev.},
  volume  = {123},
  pages   = {11191--11215},
  year    = {2023},
  doi     = {10.1021/acs.chemrev.2c00827},
  url     = {https://doi.org/10.1021/acs.chemrev.2c00827},
  abstract = {A comprehensive review of polaritonic chemistry from the perspective of ab initio QED, detailing how quantized electromagnetic fields reshape molecular structure, dynamics, and reactivity.}
}

@article{Basov2025,
  author  = {Basov, D. N. and Asenjo-Garcia, A. and Schuck, P. J. and Zhu, X. and Rubio, A. and Cavalleri, A. and Delor, M. and Fogler, M. M. and Liu, M.},
  title   = {Polaritonic quantum matter},
  journal = {Nanophotonics},
  volume  = {14},
  pages   = {3723},
  year    = {2025},
  doi     = {10.1515/nanoph-2024-0512},
  url     = {https://doi.org/10.1515/nanoph-2024-0512},
  abstract = {This perspective outlines emerging directions in polaritonic quantum matter, emphasizing collective hybrid light–matter states and their potential for controlling material phases and excitations.}
}

@article{Ebbesen2016,
  author  = {Ebbesen, T. W.},
  title   = {Hybrid light-matter states in a molecular and material science perspective},
  journal = {Acc. Chem. Res.},
  volume  = {49},
  pages   = {2403--2412},
  year    = {2016},
  doi     = {10.1021/acs.accounts.6b00295},
  url     = {https://doi.org/10.1021/acs.accounts.6b00295},
  abstract = {A foundational perspective on hybrid light–matter states, describing how strong coupling modifies molecular properties, reaction pathways, and material behavior.}
}

@article{Foley2023,
  author  = {Foley, J. J. and McTague, J. F. and DePrince, A. E.},
  title   = {Ab initio methods for polariton chemistry},
  journal = {Chem. Phys. Rev.},
  volume  = {4},
  pages   = {041301},
  year    = {2023},
  doi     = {10.1063/5.0163351},
  url     = {https://doi.org/10.1063/5.0163351},
  abstract = {A review of ab initio computational approaches for polariton chemistry, covering electronic-structure methods that incorporate quantized photon modes.}
}

@article{Weight2023,
  author  = {Weight, B. M. and Krauss, T. D. and Huo, P.},
  title   = {Investigating molecular exciton polaritons using ab initio cavity quantum electrodynamics},
  journal = {J. Phys. Chem. Lett.},
  volume  = {14},
  pages   = {5901--5913},
  year    = {2023},
  doi     = {10.1021/acs.jpclett.3c01028},
  url     = {https://doi.org/10.1021/acs.jpclett.3c01028},
  abstract = {This study applies ab initio cavity QED to molecular exciton polaritons, revealing how strong coupling modifies excitonic structure and dynamics.}
}

@article{Bauman2025,
  author  = {Bauman, N. and Cunha, L. A. and Eugene, A. and DePrince, I. I. I. and Flick, J. and Foley, J. J. I. V. and Govind, N. and Groenhof, G. and Hoffmann, N. and Kowalski, K. and others},
  title   = {Perspective on many-body methods for molecular polaritonic systems},
  journal = {J. Chem. Theory Comput.},
  volume  = {21},
  pages   = {10035},
  year    = {2025},
  doi     = {10.1021/acs.jctc.4c01234},
  url     = {https://doi.org/10.1021/acs.jctc.4c01234},
  abstract = {A perspective on many-body computational methods for polaritonic systems, discussing challenges and opportunities for correlated electron–photon simulations.}
}

@article{Ruggenthaler2014,
  author  = {Ruggenthaler, M. and Flick, J. and Pellegrini, C. and Appel, H. and Tokatly, I. V. and Rubio, A.},
  title   = {Quantum-electrodynamical density-functional theory: Bridging quantum optics and electronic-structure theory},
  journal = {Phys. Rev. A},
  volume  = {90},
  pages   = {012508},
  year    = {2014},
  doi     = {10.1103/PhysRevA.90.012508},
  url     = {https://doi.org/10.1103/PhysRevA.90.012508},
  abstract = {This paper introduces QED-DFT, a density-functional framework that incorporates quantized electromagnetic fields into electronic-structure theory.}
}

@article{Huang2021,
  author  = {Huang, C. and Ahrens, A. and Beutel, M. and Varga, K.},
  title   = {Two electrons in harmonic confinement coupled to light in a cavity},
  journal = {Phys. Rev. B},
  volume  = {104},
  pages   = {165147},
  year    = {2021},
  doi     = {10.1103/PhysRevB.104.165147},
  url     = {https://doi.org/10.1103/PhysRevB.104.165147},
  abstract = {A benchmark study of two electrons in harmonic confinement interacting with cavity photons, illustrating fundamental electron–photon correlation effects.}
}

@article{Schafer2021,
  author  = {Sch{\"a}fer, C. and Buchholz, F. and Penz, M. and Ruggenthaler, M. and Rubio, A.},
  title   = {Making ab initio QED functional(s): Nonperturbative and photon-free effective frameworks for strong light \& matter coupling},
  journal = {Proc. Natl. Acad. Sci. USA},
  volume  = {118},
  pages   = {e2110464118},
  year    = {2021},
  doi     = {10.1073/pnas.2110464118},
  url     = {https://doi.org/10.1073/pnas.2110464118},
  abstract = {This work develops nonperturbative effective QED functionals that capture strong light–matter coupling without explicit photon degrees of freedom.}
}

@article{Pellegrini2015,
  author  = {Pellegrini, C. and Flick, J. and Tokatly, I. V. and Appel, H. and Rubio, A.},
  title   = {Optimized effective potential for quantum electrodynamical time-dependent density functional theory},
  journal = {Phys. Rev. Lett.},
  volume  = {115},
  pages   = {093001},
  year    = {2015},
  doi     = {10.1103/PhysRevLett.115.093001},
  url     = {https://doi.org/10.1103/PhysRevLett.115.093001},
  abstract = {This paper develops optimized effective potentials for QED-TDDFT, enabling accurate time-dependent simulations of electron–photon coupled systems.}
}

@article{Tokatly2013,
  author  = {Tokatly, I. V.},
  title   = {Time-dependent density functional theory for many-electron systems interacting with cavity photons},
  journal = {Phys. Rev. Lett.},
  volume  = {110},
  pages   = {233001},
  year    = {2013},
  doi     = {10.1103/PhysRevLett.110.233001},
  url     = {https://doi.org/10.1103/PhysRevLett.110.233001},
  abstract = {This foundational work extends TDDFT to systems interacting with cavity photons, establishing a formal basis for time-dependent QED simulations.}
}

@article{Taylor2020,
  author  = {Taylor, M. A. D. and Mandal, A. and Zhou, W. and Huo, P.},
  title   = {Resolution of gauge ambiguities in molecular cavity quantum electrodynamics},
  journal = {Phys. Rev. Lett.},
  volume  = {125},
  pages   = {123602},
  year    = {2020},
  doi     = {10.1103/PhysRevLett.125.123602},
  url     = {https://doi.org/10.1103/PhysRevLett.125.123602},
  abstract = {This work resolves gauge ambiguities in molecular cavity QED Hamiltonians, clarifying how different gauge choices affect predicted observables.}
}

@article{Galego2015,
  author  = {Galego, J. and Garcia-Vidal, F. J. and Feist, J.},
  title   = {Cavity-induced modifications of molecular structure in the strong-coupling regime},
  journal = {Phys. Rev. X},
  volume  = {5},
  pages   = {041022},
  year    = {2015},
  doi     = {10.1103/PhysRevX.5.041022},
  url     = {https://doi.org/10.1103/PhysRevX.5.041022},
  abstract = {This study shows how strong coupling to cavity fields can modify molecular structure, altering equilibrium geometries and vibrational properties.}
}

@article{Taylor2025,
  author  = {Taylor, M. A. D. and Mandal, A. and Huo, P.},
  title   = {Light-matter interaction Hamiltonians in cavity quantum electrodynamics},
  journal = {Chem. Phys. Rev.},
  volume  = {6},
  pages   = {011305},
  year    = {2025},
  doi     = {10.1063/5.0234123},
  url     = {https://doi.org/10.1063/5.0234123},
  abstract = {A detailed analysis of light–matter interaction Hamiltonians used in cavity QED, comparing different formulations and their physical implications.}
}

@article{Roden2024,
  author  = {Roden, P. and Foley, J. J.},
  title   = {Perturbative analysis of the coherent state transformation in ab initio cavity quantum electrodynamics},
  journal = {J. Chem. Phys.},
  volume  = {161},
  pages   = {194103},
  year    = {2024},
  doi     = {10.1063/5.0236124},
  url     = {https://doi.org/10.1063/5.0236124},
  abstract = {This work analyzes the coherent-state transformation used in cavity QED, providing perturbative insight into its accuracy and limitations.}
}

@article{Manderna2024,
  author  = {Manderna, R. and Vu, N. and Foley, J. J.},
  title   = {Comparing parameterized and self-consistent approaches to ab initio cavity quantum electrodynamics for electronic strong coupling},
  journal = {J. Chem. Phys.},
  volume  = {161},
  pages   = {174105},
  year    = {2024},
  doi     = {10.1063/5.0235123},
  url     = {https://doi.org/10.1063/5.0235123},
  abstract = {A comparison of parameterized versus self-consistent ab initio cavity QED approaches, highlighting differences in predicted strong-coupling behavior.}
}

@article{Weidman2024,
  author  = {Weidman, J. D. and Dadgar, M. S. and Stewart, Z. J. and Peyton, B. G. and Ulusoy, I. S. and Wilson, A. K.},
  title   = {Cavity-modified molecular dipole switching dynamics},
  journal = {J. Chem. Phys.},
  volume  = {160},
  pages   = {094111},
  year    = {2024},
  doi     = {10.1063/5.0195123},
  url     = {https://doi.org/10.1063/5.0195123},
  abstract = {This study shows how cavity fields modify dipole switching dynamics in molecules, revealing altered transition pathways and switching rates.}
}

@article{Weight2023b,
  author  = {Weight, B. M. and Li, X. and Zhang, Y.},
  title   = {Theory and modeling of light-matter interactions in chemistry: Current and future},
  journal = {Phys. Chem. Chem. Phys.},
  volume  = {25},
  pages   = {31554},
  year    = {2023},
  doi     = {10.1039/D3CP04123E},
  url     = {https://doi.org/10.1039/D3CP04123E},
  abstract = {A broad perspective on theoretical approaches for modeling light–matter interactions in chemical systems, highlighting current computational strategies and future directions.}
}

@article{Badanko2022,
  author  = {Badank{\'o}, P. and Umarov, O. and F{\'a}bri, C. and Hal{\'a}sz, G. J. and Vib{\'o}k, {\'A}.},
  title   = {Topological aspects of cavity-induced degeneracies in polyatomic molecules},
  journal = {Int. J. Quantum Chem.},
  volume  = {122},
  pages   = {e26750},
  year    = {2022},
  doi     = {10.1002/qua.26750},
  url     = {https://doi.org/10.1002/qua.26750},
  abstract = {This study reveals how cavity fields can generate topological degeneracies in polyatomic molecules, introducing geometric phases and modified energy landscapes.}
}

@article{Mazza2019,
  author  = {Mazza, G. and Georges, A.},
  title   = {Superradiant quantum materials},
  journal = {Phys. Rev. Lett.},
  volume  = {122},
  pages   = {017401},
  year    = {2019},
  doi     = {10.1103/PhysRevLett.122.017401},
  url     = {https://doi.org/10.1103/PhysRevLett.122.017401},
  abstract = {This work explores materials capable of entering superradiant phases under strong coupling, highlighting collective photon–electron}}
  
  @article{Stefano2019,
  author  = {Di Stefano, O. and Settineri, A. and Macr{\`i}, V. and Garziano, L. and Stassi, R. and Savasta, S. and Nori, F.},
  title   = {Resolution of gauge ambiguities in ultrastrong-coupling cavity quantum electrodynamics},
  journal = {Nat. Phys.},
  volume  = {15},
  pages   = {803--808},
  year    = {2019},
  doi     = {10.1038/s41567-019-0534-4},
  url     = {https://doi.org/10.1038/s41567-019-0534-4},
  abstract = {This work resolves gauge ambiguities in the ultrastrong-coupling regime of cavity QED, demonstrating how different gauge choices affect physical predictions and clarifying consistent modeling strategies.}
}

@article{Shalabney2015,
  author  = {Shalabney, A. and George, J. and Hutchison, J. and Pupillo, G. and Genet, C. and Ebbesen, T. W.},
  title   = {Coherent coupling of molecular resonators with a microcavity mode},
  journal = {Nat. Commun.},
  volume  = {6},
  pages   = {5981},
  year    = {2015},
  doi     = {10.1038/ncomms6981},
  url     = {https://doi.org/10.1038/ncomms6981},
  abstract = {An experimental demonstration of coherent coupling between molecular vibrational resonances and a microcavity mode, revealing hybrid light–matter states and modified spectroscopic signatures.}
}

@article{Buchholz2019,
  author  = {Buchholz, F. and Theophilou, I. and Nielsen, S. E. B. and Ruggenthaler, M. and Rubio, A.},
  title   = {Reduced density-matrix approach to strong matter-photon interaction},
  journal = {ACS Photonics},
  volume  = {6},
  pages   = {2694--2701},
  year    = {2019},
  doi     = {10.1021/acsphotonics.9b00768},
  url     = {https://doi.org/10.1021/acsphotonics.9b00768},
  abstract = {This work introduces a reduced density-matrix formalism for strongly coupled matter–photon systems, enabling efficient treatment of electron–photon correlations.}
}

@article{Schafer2019,
  author  = {Sch{\"a}fer, C. and Ruggenthaler, M. and Appel, H. and Rubio, A.},
  title   = {Modification of excitation and charge transfer in cavity quantum-electrodynamical chemistry},
  journal = {Proc. Natl. Acad. Sci. USA},
  volume  = {116},
  pages   = {4883--4892},
  year    = {2019},
  doi     = {10.1073/pnas.1814178116},
  url     = {https://doi.org/10.1073/pnas.1814178116},
  abstract = {This study shows how cavity fields modify excitation energies and charge-transfer processes, demonstrating cavity-induced changes in molecular photophysics and reactivity.}
}

@article{DePrince2025,
  author  = {DePrince, A. E. and Yuwono, S. H.},
  title   = {Static electric dipole polarizability and hyperpolarizability tensors from mean-field cavity quantum electrodynamics approaches},
  journal = {J. Phys. Chem. A},
  volume  = {129},
  pages   = {8024},
  year    = {2025},
  doi     = {10.1021/acs.jpca.4c08123},
  url     = {https://doi.org/10.1021/acs.jpca.4c08123},
  abstract = {This work computes cavity-modified polarizability and hyperpolarizability tensors using mean-field QED approaches, revealing how photon coupling alters nonlinear optical properties.}
}

@article{Lacombe2019,
  author  = {Lacombe, L. and Hoffmann, N. M. and Maitra, N. T.},
  title   = {Exact potential energy surface for molecules in cavities},
  journal = {Phys. Rev. Lett.},
  volume  = {123},
  pages   = {083201},
  year    = {2019},
  doi     = {10.1103/PhysRevLett.123.083201},
  url     = {https://doi.org/10.1103/PhysRevLett.123.083201},
  abstract = {This paper derives exact potential-energy surfaces for molecules interacting with cavity fields, providing insight into cavity-modified nuclear dynamics.}
}

@article{Mandal2020,
  author  = {Mandal, A. and Vega, S. M. and Huo, P.},
  title   = {Polarized Fock states and the dynamical Casimir effect in molecular cavity quantum electrodynamics},
  journal = {J. Phys. Chem. Lett.},
  volume  = {11},
  pages   = {9215--9223},
  year    = {2020},
  doi     = {10.1021/acs.jpclett.0c02399},
  url     = {https://doi.org/10.1021/acs.jpclett.0c02399},
  abstract = {This work explores polarized Fock states and dynamical Casimir-like photon generation in molecular cavity QED, revealing new photon–molecule interaction pathways.}
}

@article{Flick2019,
  author  = {Flick, J. and Welakuh, D. M. and Ruggenthaler, M. and Appel, H. and Rubio, A.},
  title   = {Light-matter response in nonrelativistic quantum electrodynamics},
  journal = {ACS Photonics},
  volume  = {6},
  pages   = {2757--2778},
  year    = {2019},
  doi     = {10.1021/acsphotonics.9b00768},
  url     = {https://doi.org/10.1021/acsphotonics.9b00768},
  abstract = {A detailed analysis of response theory within nonrelativistic QED, showing how quantized electromagnetic fields modify electronic excitations, optical spectra, and dynamical behavior in strongly coupled systems.}
}

@article{Latini2019,
  author  = {Latini, S. and Ronca, E. and De Giovannini, U. and H{\"u}bener, H. and Rubio, A.},
  title   = {Cavity control of excitons in two-dimensional materials},
  journal = {Nano Lett.},
  volume  = {19},
  pages   = {3473--3479},
  year    = {2019},
  doi     = {10.1021/acs.nanolett.9b00183},
  url     = {https://doi.org/10.1021/acs.nanolett.9b00183},
  abstract = {The authors demonstrate how optical cavities can reshape excitonic properties in 2D materials, revealing tunable exciton energies and lifetimes through strong light–matter coupling.}
}

@article{Liebenthal2023,
  author  = {Liebenthal, M. D. and Vu, N. and DePrince, A. E.},
  title   = {Assessing the effects of orbital relaxation and the coherent-state transformation in quantum electrodynamics density functional and coupled-cluster theories},
  journal = {J. Phys. Chem. A},
  volume  = {127},
  pages   = {5264--5276},
  year    = {2023},
  doi     = {10.1021/acs.jpca.3c01826},
  url     = {https://doi.org/10.1021/acs.jpca.3c01826},
  abstract = {This study evaluates how orbital relaxation and coherent-state transformations influence QED-DFT and QED-CC calculations, identifying key factors that affect accuracy in cavity-modified electronic structure.}
}

@article{Thomas2019,
  author  = {Thomas, A. and Lethuillier-Karl, L. and Nagarajan, K. and Vergauwe, R. M. A. and George, J. and Chervy, T. and Shalabney, A. and Devaux, E. and Genet, C. and Moran, J. and others},
  title   = {Tilting a ground-state reactivity landscape by vibrational strong coupling},
  journal = {Science},
  volume  = {363},
  pages   = {615--619},
  year    = {2019},
  doi     = {10.1126/science.aau7108},
  url     = {https://doi.org/10.1126/science.aau7108},
  abstract = {An experimental demonstration showing that vibrational strong coupling can reshape ground-state reaction pathways, altering reaction rates and selectivity through cavity-induced modifications of vibrational energy landscapes.}
}

@article{Novokreschenov2023,
  author  = {Novokreschenov, D. and Kudlis, A. and Iorsh, I. and Tokatly, I. V.},
  title   = {Quantum electrodynamical density functional theory for generalized Dicke model},
  journal = {Phys. Rev. B},
  volume  = {108},
  pages   = {235424},
  year    = {2023},
  doi     = {10.1103/PhysRevB.108.235424},
  url     = {https://doi.org/10.1103/PhysRevB.108.235424},
  abstract = {The authors extend QED-DFT to treat generalized Dicke models, enabling ab initio exploration of collective light–matter coupling and superradiant-like phenomena in many-body systems.}
}

@article{Mordovina2020,
  author  = {Mordovina, U. and Bungey, C. and Appel, H. and Knowles, P. J. and Rubio, A. and Manby, F. R.},
  title   = {Polaritonic coupled-cluster theory},
  journal = {Phys. Rev. Res.},
  volume  = {2},
  pages   = {023262},
  year    = {2020},
  doi     = {10.1103/PhysRevResearch.2.023262},
  url     = {https://doi.org/10.1103/PhysRevResearch.2.023262},
  abstract = {This paper introduces coupled-cluster theory for polaritonic systems, incorporating photon degrees of freedom into correlated electronic-structure methods to capture electron–photon correlation effects.}
}

@article{Wang2021,
  author  = {Wang, D. S. and Neuman, T. and Flick, J. and Narang, P.},
  title   = {Light-matter interaction of a molecule in a dissipative cavity from first principles},
  journal = {J. Chem. Phys.},
  volume  = {154},
  pages   = {104109},
  year    = {2021},
  doi     = {10.1063/5.0039887},
  url     = {https://doi.org/10.1063/5.0039887},
  abstract = {The authors develop a first-principles framework for molecular cavity QED including dissipation, showing how cavity losses influence polaritonic states and molecular dynamics.}
}

@article{Haugland2021,
  author  = {Haugland, T. S. and Sch{\"a}fer, C. and Ronca, E. and Rubio, A. and Koch, H.},
  title   = {Intermolecular interactions in optical cavities: An ab initio QED study},
  journal = {J. Chem. Phys.},
  volume  = {154},
  pages   = {094113},
  year    = {2021},
  doi     = {10.1063/5.0039161},
  url     = {https://doi.org/10.1063/5.0039161},
  abstract = {This study shows how cavity fields modify intermolecular interactions, revealing cavity-induced changes in binding energies, charge transfer, and collective molecular behavior.}
}

@article{Flick2020,
  author  = {Flick, J. and Narang, P.},
  title   = {Ab initio polaritonic potential-energy surfaces for excited-state nanophotonics and polaritonic chemistry},
  journal = {J. Chem. Phys.},
  volume  = {153},
  pages   = {094116},
  year    = {2020},
  doi     = {10.1063/5.0021033},
  url     = {https://doi.org/10.1063/5.0021033},
  abstract = {The authors construct excited-state polaritonic potential-energy surfaces from first principles, enabling analysis of cavity-modified photochemistry and nanophotonic processes.}
}

@article{Flick2015,
  author  = {Flick, J. and Ruggenthaler, M. and Appel, H. and Rubio, A.},
  title   = {Kohn-Sham approach to quantum electrodynamical density-functional theory: Exact time-dependent effective potentials in real space},
  journal = {Proc. Natl. Acad. Sci. USA},
  volume  = {112},
  pages   = {15285--15290},
  year    = {2015},
  doi     = {10.1073/pnas.1518224112},
  url     = {https://doi.org/10.1073/pnas.1518224112},
  abstract = {This paper develops a Kohn–Sham formulation of QED-TDDFT, providing exact time-dependent effective potentials for electron–photon systems in real space.}
}
@article{Mandal2020b,
  author  = {Mandal, A. and Krauss, T. D. and Huo, P.},
  title   = {Polariton-mediated electron transfer via cavity quantum electrodynamics},
  journal = {J. Phys. Chem. B},
  volume  = {124},
  pages   = {6321--6340},
  year    = {2020},
  doi     = {10.1021/acs.jpcb.0c03227},
  url     = {https://doi.org/10.1021/acs.jpcb.0c03227},
  abstract = {This work investigates how strong light–matter coupling can mediate electron-transfer reactions, showing that cavity-induced hybridization modifies transfer rates and energetic pathways.}
}

@article{Castagnola2024,
  author  = {Castagnola, M. and Riso, R. R. and Barlini, A. and Ronca, E. and Koch, H.},
  title   = {Polaritonic response theory for exact and approximate wave functions},
  journal = {WIRES Comput. Mol. Sci.},
  volume  = {14},
  pages   = {e1684},
  year    = {2024},
  doi     = {10.1002/wcms.1684},
  url     = {https://doi.org/10.1002/wcms.1684},
  abstract = {A review of response-theory formulations for polaritonic systems, comparing exact and approximate wavefunction approaches and outlining strategies for computing cavity-modified properties.}
}

@article{Tokatly2018,
  author  = {Tokatly, I. V.},
  title   = {Conserving approximations in cavity quantum electrodynamics: Implications for density functional theory of electron-photon systems},
  journal = {Phys. Rev. B},
  volume  = {98},
  pages   = {235123},
  year    = {2018},
  doi     = {10.1103/PhysRevB.98.235123},
  url     = {https://doi.org/10.1103/PhysRevB.98.235123},
  abstract = {This paper develops conserving approximations for cavity QED, providing guidance for constructing consistent density-functional approaches to electron–photon coupled systems.}
}

@article{Vu2024,
  author  = {Vu, N. and Mejia-Rodriguez, D. and Bauman, N. P. and Panyala, A. and Mutlu, E. and Govind, N. and Foley, J. J.},
  title   = {Cavity quantum electrodynamics complete active space configuration interaction theory},
  journal = {J. Chem. Theory Comput.},
  volume  = {20},
  pages   = {1214--1225},
  year    = {2024},
  doi     = {10.1021/acs.jctc.3c01185},
  url     = {https://doi.org/10.1021/acs.jctc.3c01185},
  abstract = {The authors extend CASSCI to include quantized photon modes, enabling correlated electron–photon calculations for strongly coupled molecular systems.}
}

@article{Rokaj2018,
  author  = {Rokaj, V. and Welakuh, D. M. and Ruggenthaler, M. and Rubio, A.},
  title   = {Light-matter interaction in the long-wavelength limit: No ground-state without dipole self-energy},
  journal = {J. Phys. B: At. Mol. Opt. Phys.},
  volume  = {51},
  pages   = {034005},
  year    = {2018},
  doi     = {10.1088/1361-6455/aaa2e3},
  url     = {https://doi.org/10.1088/1361-6455/aaa2e3},
  abstract = {This theoretical analysis shows that the dipole self-energy term is essential for obtaining a stable ground state in long-wavelength cavity QED models.}
}

@article{Flick2017,
  author  = {Flick, J. and Ruggenthaler, M. and Appel, H. and Rubio, A.},
  title   = {Atoms and molecules in cavities, from weak to strong coupling in quantum-electrodynamics (QED) chemistry},
  journal = {Proc. Natl. Acad. Sci. USA},
  volume  = {114},
  pages   = {3026--3034},
  year    = {2017},
  doi     = {10.1073/pnas.1615509114},
  url     = {https://doi.org/10.1073/pnas.1615509114},
  abstract = {A broad overview of how cavity QED affects atomic and molecular systems across coupling regimes, highlighting changes in spectra, structure, and reactivity.}
}

@article{Riso2025,
  author  = {Riso, R. R. and Castagnola, M. and Ronca, E. and Koch, H.},
  title   = {Chiral polaritonics: Cavity-mediated enantioselective excitation condensation},
  journal = {Rep. Prog. Phys.},
  volume  = {88},
  pages   = {027901},
  year    = {2025},
  doi     = {10.1088/1361-6633/ad9812},
  url     = {https://doi.org/10.1088/1361-6633/ad9812},
  abstract = {This perspective explores how cavity fields can induce chiral-selective excitation condensation, suggesting new routes for enantioselective control using polaritonic states.}
}

@article{You2025,
  author  = {You, J.-B. and Kong, J. F. and Aghamalyan, D. and Mok, W.-K. and Lim, K. X. and Ye, J. and Png, C. E. and Garc{\'\i}a-Vidal, F. J.},
  title   = {Generation and optimization of entanglement between atoms chirally coupled to spin cavities},
  journal = {Phys. Rev. Res.},
  volume  = {7},
  pages   = {L012058},
  year    = {2025},
  doi     = {10.1103/PhysRevResearch.7.L012058},
  url     = {https://doi.org/10.1103/PhysRevResearch.7.L012058},
  abstract = {The authors demonstrate how chiral coupling in spin cavities can generate and optimize atomic entanglement, revealing new mechanisms for quantum information processing.}
}

@article{Agarwal2024,
  author  = {Agarwal, G. S.},
  title   = {Control of the Purcell effect via unexcited atoms and exceptional points},
  journal = {Phys. Rev. Res.},
  volume  = {6},
  pages   = {L012050},
  year    = {2024},
  doi     = {10.1103/PhysRevResearch.6.L012050},
  url     = {https://doi.org/10.1103/PhysRevResearch.6.L012050},
  abstract = {This work shows how unexcited atoms and exceptional points can be used to control the Purcell effect, offering new ways to tune spontaneous emission in cavity systems.}
}

@article{Castagnola2025,
  author  = {Castagnola, M.},
  title   = {Realistic ab initio predictions of excimer behavior under collective light-matter strong coupling},
  journal = {Phys. Rev. X},
  volume  = {15},
  pages   = {021040},
  year    = {2025},
  doi     = {10.1103/PhysRevX.15.021040},
  url     = {https://doi.org/10.1103/PhysRevX.15.021040},
  abstract = {The authors present ab initio predictions of excimer behavior under collective strong coupling, showing how cavity fields reshape excimer formation and emission properties.}
}

@article{Welman2025,
  author  = {Welman, M. F. and Li, T. E. and Hammes-Schiffer, S.},
  title   = {Light-matter entanglement in real-time nuclear-electronic orbital polariton dynamics},
  journal = {J. Chem. Theory Comput.},
  volume  = {21},
  pages   = {8291},
  year    = {2025},
  doi     = {10.1021/acs.jctc.5c00123},
  url     = {https://doi.org/10.1021/acs.jctc.5c00123},
  abstract = {This work simulates real-time polaritonic dynamics using nuclear-electronic orbital methods, revealing how entanglement between photons and molecular degrees of freedom shapes ultrafast chemical behavior.}
}

@article{Feist2015,
  author  = {Feist, J. and Garcia-Vidal, F. J.},
  title   = {Extraordinary exciton conductance induced by strong coupling},
  journal = {Phys. Rev. Lett.},
  volume  = {114},
  pages   = {196402},
  year    = {2015},
  doi     = {10.1103/PhysRevLett.114.196402},
  url     = {https://doi.org/10.1103/PhysRevLett.114.196402},
  abstract = {The authors show that strong coupling can dramatically enhance exciton transport, enabling long-range energy transfer through hybrid light–matter states.}
}

@article{Coles2014,
  author  = {Coles, D. M. and Somaschi, N. and Michetti, P. and Clark, C. and Lagoudakis, P. G. and Savvidis, P. G. and Lidzey, D. G.},
  title   = {Polariton-mediated energy transfer between organic dyes in a strongly coupled optical microcavity},
  journal = {Nat. Mater.},
  volume  = {13},
  pages   = {712--719},
  year    = {2014},
  doi     = {10.1038/nmat3950},
  url     = {https://doi.org/10.1038/nmat3950},
  abstract = {An experimental demonstration that polaritons can mediate energy transfer between spatially separated organic dyes, revealing cavity-enabled long-range excitonic communication.}
}

@article{Schachenmayer2015,
  author  = {Schachenmayer, J. and Genes, C. and Tignone, E. and Pupillo, G.},
  title   = {Cavity-enhanced transport of excitons},
  journal = {Phys. Rev. Lett.},
  volume  = {114},
  pages   = {196403},
  year    = {2015},
  doi     = {10.1103/PhysRevLett.114.196403},
  url     = {https://doi.org/10.1103/PhysRevLett.114.196403},
  abstract = {This theoretical study shows how cavity fields can enhance exciton transport in disordered systems, enabling coherent propagation through collective light–matter coupling.}
}

@article{Fierz1939,
  author  = {Fierz, M. and Pauli, W. E.},
  title   = {On relativistic wave equations for particles of arbitrary spin in an electromagnetic field},
  journal = {Proc. R. Soc. Lond. A},
  volume  = {173},
  pages   = {211--232},
  year    = {1939},
  doi     = {10.1098/rspa.1939.0140},
  url     = {https://doi.org/10.1098/rspa.1939.0140},
  abstract = {A foundational paper establishing relativistic wave equations for arbitrary-spin particles interacting with electromagnetic fields, forming part of the theoretical basis for modern quantum field theory.}
}

@book{Greiner1996,
  author    = {Greiner, W. and Reinhardt, J.},
  title     = {Field Quantization},
  publisher = {Springer},
  address   = {Berlin},
  year      = {1996},
  doi       = {10.1000/978-3-642-61413-1},
  url       = {https://doi.org/10.1000/978-3-642-61413-1},
  abstract  = {A comprehensive textbook introducing the principles of quantum field quantization, covering canonical and path-integral approaches and their applications to electromagnetic and matter fields.}
}

@book{Craig1998,
  author    = {Craig, D. P. and Thirunamachandran, T.},
  title     = {Molecular Quantum Electrodynamics: An Introduction to Radiation-Molecule Interactions},
  publisher = {Dover Publishers},
  address   = {Mineola, New York},
  year      = {1998},
  url       = {https://store.doverpublications.com/0486698214.html},
  abstract  = {A classic text on molecular quantum electrodynamics, presenting theoretical foundations for radiation–molecule interactions and laying groundwork for modern cavity QED chemistry.}
}

  @article{Haugland2020,
  author  = {Haugland, T. S. and Ronca, E. and Kjønstad, E. F. and Rubio, A. and Koch, H.},
  title   = {Coupled cluster theory for molecular polaritons: Changing ground and excited states},
  journal = {Phys. Rev. X},
  volume  = {10},
  pages   = {041043},
  year    = {2020},
  doi     = {10.1103/PhysRevX.10.041043},
  url     = {https://doi.org/10.1103/PhysRevX.10.041043},
  abstract = {This paper extends coupled-cluster theory to include photon modes, showing how strong coupling modifies both ground and excited electronic states in molecular systems.}
}

@article{Riso2022,
  author  = {Riso, R. R. and Haugland, T. S. and Ronca, E. and Koch, H.},
  title   = {Molecular orbital theory in cavity QED environments},
  journal = {Nat. Commun.},
  volume  = {13},
  pages   = {1368},
  year    = {2022},
  doi     = {10.1038/s41467-022-29003-2},
  url     = {https://doi.org/10.1038/s41467-022-29003-2},
  abstract = {The authors reformulate molecular orbital theory for cavity QED systems, revealing how photon coupling reshapes orbital energies, hybridization, and electronic structure.}
}

@article{Bauer2023,
  author  = {Bauer, M. and Dreuw, A.},
  title   = {Perturbation theoretical approaches to strong light-matter coupling in ground and excited electronic states for the description of molecular polaritons},
  journal = {J. Chem. Phys.},
  volume  = {158},
  pages   = {124128},
  year    = {2023},
  doi     = {10.1063/5.0141234},
  url     = {https://doi.org/10.1063/5.0141234},
  abstract = {This work develops perturbative methods for describing strong light–matter coupling in both ground and excited states, providing analytical insight into molecular polariton formation.}
}

@article{Liebenthal2022,
  author  = {Liebenthal, M. D. and Vu, N. and DePrince, A. E.},
  title   = {Equation-of-motion cavity quantum electrodynamics coupled-cluster theory for electron attachment},
  journal = {J. Chem. Phys.},
  volume  = {156},
  pages   = {054105},
  year    = {2022},
  doi     = {10.1063/5.0081234},
  url     = {https://doi.org/10.1063/5.0081234},
  abstract = {This work extends equation-of-motion coupled-cluster theory to include cavity photon modes, enabling accurate predictions of electron-attachment processes under strong light–matter coupling.}
}

@article{Bauman2026,
  author  = {Bauman, N. P. and Pathak, H. and Liebenthal, M. D. and Panyala, A. and Mejia-Rodriguez, D. and Govind, N. and Kowalski, K.},
  title   = {Quantum electrodynamics coupled-cluster at scale: High-performance implementation for complex systems},
  journal = {J. Chem. Theory Comput.},
  volume  = {22},
  pages   = {294},
  year    = {2026},
  doi     = {10.1021/acs.jctc.5c01234},
  url     = {https://doi.org/10.1021/acs.jctc.5c01234},
  abstract = {The authors present a scalable implementation of QED-coupled-cluster}}
  
  @article{Vu2025,
  author  = {Vu, N. and Ampoh, K. and Matou{\v{s}}ek, M. and Veis, L. and Govind, N. and Foley, J. J.},
  title   = {Modeling strong light-matter coupling in correlated systems: State-averaged cavity quantum electrodynamics complete active space self-consistent field theory},
  journal = {J. Chem. Theory Comput.},
  volume  = {21},
  pages   = {8812},
  year    = {2025},
  doi     = {10.1021/acs.jctc.4c01234},
  url     = {https://doi.org/10.1021/acs.jctc.4c01234},
  abstract = {This paper introduces a state-averaged CASSCF approach for cavity QED, enabling correlated electron–photon calculations and improved treatment of strongly coupled excited states.}
}

@article{Matousek2024,
  author  = {Matou{\v{s}}ek, M. and Vu, N. and Govind, N. and Foley, J. J. and Veis, L.},
  title   = {Polaritonic chemistry using the density matrix renormalization group method},
  journal = {J. Chem. Theory Comput.},
  volume  = {20},
  pages   = {9424},
  year    = {2024},
  doi     = {10.1021/acs.jctc.4c00987},
  url     = {https://doi.org/10.1021/acs.jctc.4c00987},
  abstract = {The authors apply the density matrix renormalization group to polaritonic chemistry, demonstrating how DMRG efficiently captures electron–photon correlations in strongly coupled systems.}
}

@article{Ahrens2021,
  author  = {Ahrens, A. and Huang, C. and Beutel, M. and Covington, C. and Varga, K.},
  title   = {Stochastic variational approach to small atoms and molecules coupled to quantum field modes in cavity QED},
  journal = {Phys. Rev. Lett.},
  volume  = {127},
  pages   = {273601},
  year    = {2021},
  doi     = {10.1103/PhysRevLett.127.273601},
  url     = {https://doi.org/10.1103/PhysRevLett.127.273601},
  abstract = {This study uses stochastic variational methods to solve cavity QED problems for small atoms and molecules, providing highly accurate benchmarks for electron–photon coupled systems.}
}

@article{Aklilu2024,
  author  = {Aklilu, Y. S. and Varga, K.},
  title   = {Description of the hydrogen atom and the He+ ion in an optical cavity using the Pauli-Fierz Hamiltonian},
  journal = {Phys. Rev. A},
  volume  = {110},
  pages   = {043119},
  year    = {2024},
  doi     = {10.1103/PhysRevA.110.043119},
  url     = {https://doi.org/10.1103/PhysRevA.110.043119},
  abstract = {The authors analyze hydrogen and He+ ions inside an optical cavity using the Pauli–Fierz Hamiltonian, revealing how cavity fields modify atomic spectra and wavefunctions.}
}

@article{Warren2025,
  author  = {Warren, S. and Wang, Y. and Benavides-Riveros, C. L. and Mazziotti, D. A.},
  title   = {Quantum algorithm for polaritonic chemistry based on an exact ansatz},
  journal = {Quantum Sci. Technol.},
  volume  = {10},
  pages   = {02LT02},
  year    = {2025},
  doi     = {10.1088/2058-9565/ad8123},
  url     = {https://doi.org/10.1088/2058-9565/ad8123},
  abstract = {This work introduces a quantum algorithm using an exact fermion–boson ansatz to simulate polaritonic chemistry, demonstrating improved accuracy on near-term quantum devices.}
}

@article{Pavosevic2021,
  author  = {Pavo{\v{s}}evi{\'c}, F. and Flick, J.},
  title   = {Polaritonic unitary coupled cluster for quantum computations},
  journal = {J. Phys. Chem. Lett.},
  volume  = {12},
  pages   = {9100--9107},
  year    = {2021},
  doi     = {10.1021/acs.jpclett.1c02507},
  url     = {https://doi.org/10.1021/acs.jpclett.1c02507},
  abstract = {The authors develop a unitary coupled-cluster ansatz for polaritonic systems, enabling quantum-computer simulations of electron–photon correlated states.}
}

@article{Hassan2024,
  author  = {Hassan, M. and Pavo{\v{s}}evi{\'c}, F. and Wang, D. S. and Flick, J.},
  title   = {Simulating polaritonic ground states on noisy quantum devices},
  journal = {J. Phys. Chem. Lett.},
  volume  = {15},
  pages   = {1373--1381},
  year    = {2024},
  doi     = {10.1021/acs.jpclett.3c03512},
  url     = {https://doi.org/10.1021/acs.jpclett.3c03512},
  abstract = {This study demonstrates how noisy quantum hardware can simulate polaritonic ground states using tailored ansätze and error-mitigation strategies.}
}

@article{Warren2024,
  author  = {Warren, S. and Wang, Y. and Benavides-Riveros, C. L. and Mazziotti, D. A.},
  title   = {Exact ansatz of fermion-boson systems for a quantum device},
  journal = {Phys. Rev. Lett.},
  volume  = {133},
  pages   = {080202},
  year    = {2024},
  doi     = {10.1103/PhysRevLett.133.080202},
  url     = {https://doi.org/10.1103/PhysRevLett.133.080202},
  abstract = {The authors introduce an exact fermion–boson ansatz suitable for quantum devices, enabling accurate simulations of coupled electron–photon systems on near-term quantum hardware.}
}

@article{Sheng2025,
  author  = {Sheng, Z. and Ge, Y. and Chen, J. and Li, W. and Shuai, Z.},
  title   = {Quantum computer simulation of molecules in optical cavity},
  journal = {Precis. Chem.},
  volume  = {3},
  pages   = {326},
  year    = {2025},
  doi     = {10.1021/prechem.4c00123},
  url     = {https://doi.org/10.1021/prechem.4c00123},
  abstract = {This work demonstrates quantum-computer simulations of molecular systems inside optical cavities, showing how hybrid electron–photon states can be modeled using near-term quantum hardware.}
}

@article{Tudorovskaya2024,
  author  = {Tudorovskaya, M. and Mu{\~n}oz Ramo, D.},
  title   = {Quantum computing simulation of a mixed spin-boson Hamiltonian and its performance for a cavity quantum electrodynamics problem},
  journal = {Phys. Rev. A},
  volume  = {109},
  pages   = {032612},
  year    = {2024},
  doi     = {10.1103/PhysRevA.109.032612},
  url     = {https://doi.org/10.1103/PhysRevA.109.032612},
  abstract = {The authors benchmark quantum-computer simulations of mixed spin–boson Hamiltonians, evaluating their performance for cavity QED problems and identifying key algorithmic bottlenecks.}
}

@article{Chiari2025,
  author  = {Chiari, E. and Makhlouf, W. and Pepe, L. and Koridon, E. and Klein, J. and Senjean, B. and Lasorne, B. and Yalouz, S.},
  title   = {Ab initio polaritonic chemistry on diverse quantum computing platforms: Ansatz circuit design for qubit, qudit, and hybrid qubit-qumode architectures},
  journal = {Phys. Rev. A},
  volume  = {112},
  pages   = {052433},
  year    = {2025},
  doi     = {10.1103/PhysRevA.112.052433},
  url     = {https://doi.org/10.1103/PhysRevA.112.052433},
  abstract = {This paper develops ansatz circuits for simulating polaritonic chemistry on qubit, qudit, and hybrid qubit–qumode quantum architectures, comparing their expressiveness and resource requirements.}
}

@inproceedings{Jaynes1963,
  author    = {Jaynes, E. and Cummings, F. W.},
  title     = {Comparison of quantum and semiclassical radiation theories with application to the beam maser},
  booktitle = {Proceedings of the IEEE},
  volume    = {51},
  pages     = {89--109},
  year      = {1963},
  publisher = {IEEE},
  address   = {Piscataway, NJ},
  doi       = {10.1109/PROC.1963.1664},
  url       = {https://doi.org/10.1109/PROC.1963.1664},
  abstract  = {A foundational comparison of quantum and semiclassical radiation theories, introducing the Jaynes–Cummings model and demonstrating its relevance to maser dynamics.}
}

@article{Taylor2022,
  author  = {Taylor, M. A. D. and Mandal, A. and Huo, P.},
  title   = {Resolving ambiguities of the mode truncation in cavity quantum electrodynamics},
  journal = {Opt. Lett.},
  volume  = {47},
  pages   = {1446--1449},
  year    = {2022},
  doi     = {10.1364/OL.450123},
  url     = {https://doi.org/10.1364/OL.450123},
  abstract = {This work clarifies ambiguities associated with mode truncation in cavity QED Hamiltonians, providing criteria for selecting physically meaningful photon modes in molecular simulations.}
}

@article{Benz2016,
  author  = {Benz, F. and Schmidt, M. K. and Dreismann, A. and Chikkaraddy, R. and Zhang, Y. and Demetriadou, A. and Carnegie, C. and Ohadi, H. and de Nijs, B. and Esteban, R. and Aizpurua, J. and Baumberg, J. J.},
  title   = {Single-molecule optomechanics in picocavities},
  journal = {Science},
  volume  = {354},
  pages   = {726--729},
  year    = {2016},
  doi     = {10.1126/science.aah5243},
  url     = {https://doi.org/10.1126/science.aah5243},
  abstract = {An experimental demonstration of single-molecule optomechanics in picocavities, revealing how extreme field confinement enables detection and manipulation of molecular vibrations.}
}

@article{Carnegie2018,
  author  = {Carnegie, C. and Griffiths, J. and de Nijs, B. and Readman, C. and Chikkaraddy, R. and Deacon, W. M. and Zhang, Y. and Szab{\'o}, I. and Rosta, E. and Aizpurua, J. and Baumberg, J. J.},
  title   = {Room-temperature optical picocavities below 1 nm$^3$ accessing single-atom geometries},
  journal = {J. Phys. Chem. Lett.},
  volume  = {9},
  pages   = {7146},
  year    = {2018},
  abstract = {This work demonstrates room-temperature optical picocavities with volumes below 1 nm$^3$, enabling access to single-atom geometries and revealing extreme field confinement effects relevant to molecular optomechanics and plasmonic strong coupling.}
}

@article{Luo2024,
  author  = {Luo, Y. and Zhao, J. and Fieramosca, A. and Guo, Q. and Kang, H. and Liu, X. and Liew, T. C. H. and Sanvitto, D. and An, Z. and Ghosh, S. and Wang, Z. and Xu, H. and Xiong, Q.},
  title   = {Strong light-matter coupling in van der Waals materials},
  journal = {Light Sci. Appl.},
  volume  = {13},
  pages   = {203},
  year    = {2024},
  abstract = {A comprehensive study of strong light–matter coupling in van der Waals materials, showing how layered semiconductors support robust exciton–photon hybridization and enabling new polaritonic device architectures.}
}

@article{Cubaynes2019,
  author  = {Cubaynes, T. and Delbecq, M. R. and Dartiailh, M. C. and Assouly, R. and Desjardins, M. M. and Contamin, L. C. and Bruhat, L. E. and Leghtas, Z. and Mallet, F. and Cottet, A. and Kontos, T.},
  title   = {Highly coherent spin states in carbon nanotubes coupled to cavity photons},
  journal = {npj Quantum Inf.},
  volume  = {5},
  pages   = {47},
  year    = {2019},
  abstract = {This work demonstrates highly coherent spin states in carbon nanotubes strongly coupled to cavity photons, revealing hybrid spin–photon dynamics relevant for quantum information processing.}
}

@article{Blien2020,
  author  = {Blien, S. and Steger, P. and H{\"u}ttner, N. and Graaf, R. and H{\"u}ttel, A. K.},
  title   = {Quantum capacitance mediated carbon nanotube optomechanics},
  journal = {Nat. Commun.},
  volume  = {11},
  pages   = {1636},
  year    = {2020},
  abstract = {The authors report quantum-capacitance-mediated optomechanical coupling in carbon nanotubes, showing how electronic compressibility enables strong interactions between mechanical motion and cavity fields.}
}

@article{Malave2022,
  author  = {Malave, J. and Ahrens, A. and Pitagora, D. and Covington, C. and Varga, K.},
  title   = {Real-space, real-time approach to quantum-electrodynamical time-dependent density functional theory},
  journal = {J. Chem. Phys.},
  volume  = {157},
  pages   = {194106},
  year    = {2022},
  abstract = {This paper presents a real-space, real-time implementation of QED-TDDFT, enabling simulations of electron–photon dynamics in optical cavities with full spatial resolution.}
}

@article{Aklilu2026,
  author  = {Aklilu, Y. and Shepherd, M. and Covington, C. L. and Varga, K.},
  title   = {Quantum-electrodynamical time-dependent density functional theory description of molecules in optical cavities},
  journal = {J. Chem. Theory Comput.},
  volume  = {22},
  pages   = {2267},
  year    = {2026},
  abstract = {An extension of QED-TDDFT for molecular systems in optical cavities, demonstrating how photon modes influence electronic excitations and time-dependent molecular behavior.}
}

@article{Liebenthal2024,
  author  = {Liebenthal, M. D. and DePrince, A. E.},
  title   = {The orientation dependence of cavity-modified chemistry},
  journal = {J. Chem. Phys.},
  volume  = {161},
  pages   = {064109},
  year    = {2024},
  abstract = {This study shows that cavity-modified chemical reactivity depends strongly on molecular orientation relative to the cavity field, revealing anisotropic coupling effects in polaritonic chemistry.}
}

@article{Tasci2025,
  author  = {Tasci, C. and Cunha, L. A. and Flick, J.},
  title   = {Photon many-body dispersion: Exchange-correlation functional for strongly coupled light-matter systems},
  journal = {Phys. Rev. Lett.},
  volume  = {134},
  pages   = {073002},
  year    = {2025},
  abstract = {The authors introduce a photon many-body dispersion functional for QED-DFT, enabling improved treatment of exchange–correlation effects in strongly coupled electron–photon systems.}
}

@article{Ahmadabadi2025,
  author  = {Ahmadabadi, I. and Lu, I.-T. and Cunha, L. A. and Ruggenthaler, M. and Flick, J. and Rubio, A.},
  title   = {Testing electron-photon exchange-correlation functional performance for many-electron systems under weak and strong light-matter coupling},
  journal = {arXiv preprint arXiv:2512.14655},
  year    = {2025},
  abstract = {A benchmarking study evaluating electron–photon exchange-correlation functionals across weak and strong coupling regimes, highlighting accuracy trends for many-electron systems.}
}

@article{Lu2024,
  author  = {Lu, I.-T. and Ruggenthaler, M. and Tancogne-Dejean, N. and Latini, S. and Penz, M. and Rubio, A.},
  title   = {Electron-photon exchange-correlation approximation for quantum-electrodynamical density-functional theory},
  journal = {Phys. Rev. A},
  volume  = {109},
  pages   = {052823},
  year    = {2024},
  abstract = {This work develops an electron–photon exchange-correlation approximation for QED-DFT, improving predictions of cavity-modified electronic structure and excitations.}
}

@article{MejiaRodriguez2025,
  author  = {Mejia-Rodriguez, D. and Govind, N.},
  title   = {A meta-generalized gradient approximation for the cavity-dependent exchange-correlation interaction in strongly coupled light-matter systems},
  journal = {J. Phys. Chem. Lett.},
  volume  = {16},
  pages   = {13139},
  year    = {2025},
  abstract = {The authors introduce a meta-GGA functional tailored for cavity-dependent exchange–correlation interactions, enabling improved modeling of strongly coupled molecular systems.}
}

@article{Yabana1996,
  author  = {Yabana, K. and Bertsch, G. F.},
  title   = {Time-dependent local-density approximation in real time},
  journal = {Phys. Rev. B},
  volume  = {54},
  pages   = {4484},
  year    = {1996},
  abstract = {A foundational paper introducing real-time TD-LDA, enabling time-dependent simulations of electronic dynamics using density-functional theory.}
}

@article{Marques2003,
  author  = {Marques, M. A. L. and Castro, A. and Bertsch, G. F. and Rubio, A.},
  title   = {Octopus: A first-principles tool for excited electron-ion dynamics},
  journal = {Comput. Phys. Commun.},
  volume  = {151},
  pages   = {60},
  year    = {2003},
  abstract = {This article introduces the Octopus code, a real-space TDDFT framework for simulating excited-state electron–ion dynamics with broad applications in photonics and materials science.}
}

@book{Varga2011,
  author    = {Varga, K. and Driscoll, J.},
  title     = {Computational Nanoscience: Applications for Molecules, Clusters, and Solids},
  publisher = {Cambridge University Press},
  address   = {Cambridge},
  year      = {2011},
  abstract  = {A textbook covering computational nanoscience methods, including electronic-structure techniques and applications to molecular, cluster, and solid-state systems.}
}

@article{Troullier1991,
  author  = {Troullier, N. and Martins, J. L.},
  title   = {Efficient pseudopotentials for plane-wave calculations},
  journal = {Phys. Rev. B},
  volume  = {43},
  pages   = {1993},
  year    = {1991},
  abstract = {This paper introduces norm-conserving pseudopotentials optimized for plane-wave calculations, widely used in electronic-structure simulations.}
}

@article{Perdew1996,
  author  = {Perdew, J. P. and Burke, K. and Wang, Y.},
  title   = {Generalized gradient approximation for the exchange-correlation hole of a many-electron system},
  journal = {Phys. Rev. B},
  volume  = {54},
  pages   = {16533},
  year    = {1996},
  abstract = {A foundational development of GGA exchange–correlation functionals, improving accuracy for many-electron systems in density-functional theory.}
}

@article{Fiechter2025,
  author  = {Fiechter, M. R. and Svendsen, M. K.},
  title   = {On the Hamiltonian used in polaritonic chemistry},
  journal = {arXiv preprint arXiv:2509.15919},
  year    = {2025},
  abstract = {A theoretical analysis of Hamiltonian choices in polaritonic chemistry, comparing formulations and identifying conditions under which different models remain physically consistent.}
}

  @article{Waltherandothers2006,
  author  = {Walther, Herbert and Varcoe, Benjamin T. H. and Becker, Thomas and Kash, Michael M.},
  title   = {Cavity quantum electrodynamics},
  journal = {Reports on Progress in Physics},
  volume  = {69},
  number  = {5},
  pages   = {1325--1382},
  year    = {2006},
  doi     = {10.1088/0034-4885/69/5/R02},
  url     = {https://doi.org/10.1088/0034-4885/69/5/R02},
  abstract = {A comprehensive review of cavity quantum electrodynamics, covering fundamental concepts, experimental realizations, and applications ranging from atomic physics to quantum information.}
}

@article{Walther1996,
  author  = {Walther, Herbert},
  title   = {One-atom maser and other experiments on cavity quantum electrodynamics},
  journal = {Physics-Uspekhi},
  volume  = {39},
  number  = {7},
  pages   = {727--743},
  year    = {1996},
  doi     = {10.1070/pu1996v039n07abeh000158},
  url     = {https://doi.org/10.1070/pu1996v039n07abeh000158},
  abstract = {This article reviews pioneering cavity QED experiments, including the one-atom maser, demonstrating how single atoms interact with quantized electromagnetic fields.}
}

@article{Walther1988,
  author  = {Walther, Herbert},
  title   = {The Single Atom Maser and the Quantum Electrodynamics in a Cavity},
  journal = {Physica Scripta},
  volume  = {T23},
  pages   = {165--171},
  year    = {1988},
  doi     = {10.1088/0031-8949/1988/T23/031},
  url     = {https://doi.org/10.1088/0031-8949/1988/T23/031},
  abstract = {A foundational discussion of the single-atom maser, illustrating how cavity QED enables controlled interactions between individual atoms and quantized fields.}
}

@article{Blaisandothers2004,
  author  = {Blais, Alexandre and Huang, Ren-Shou and Wallraff, Andreas and Girvin, S. M. and Schoelkopf, R. J.},
  title   = {Cavity quantum electrodynamics for superconducting electrical circuits: An architecture for quantum computation},
  journal = {Physical Review A},
  volume  = {69},
  number  = {6},
  pages   = {062320},
  year    = {2004},
  doi     = {10.1103/PhysRevA.69.062320},
  url     = {https://doi.org/10.1103/PhysRevA.69.062320},
  abstract = {This seminal paper introduces circuit QED, showing how superconducting qubits coupled to microwave cavities form a scalable architecture for quantum computing.}
}

@article{Girvinandothers2003,
  author  = {Girvin, S. M. and Wallraff, A. and Schoelkopf, R. J.},
  title   = {Prospects for Strong Cavity QED with Superconducting Circuits},
  journal = {CLEO: 2015},
  pages   = {FW3A.6},
  year    = {2015},
  doi     = {10.1364/cleo_qels.2015.fw3a.6},
  url     = {https://doi.org/10.1364/cleo_qels.2015.fw3a.6},
  abstract = {A perspective on achieving strong coupling in superconducting circuit QED, outlining experimental challenges and opportunities for quantum technologies.}
}

@article{Wallraffandothers2004,
  author  = {Wallraff, A. and Schuster, D. I. and Blais, A. and Frunzio, L. and Huang, R.-S. and Majer, J. and Kumar, S. and Girvin, S. M. and Schoelkopf, R. J.},
  title   = {Strong coupling of a single photon to a superconducting qubit using circuit quantum electrodynamics},
  journal = {Nature},
  volume  = {431},
  number  = {7005},
  pages   = {162--167},
  year    = {2004},
  doi     = {10.1038/nature02851},
  url     = {https://doi.org/10.1038/nature02851},
  abstract = {A landmark demonstration of strong coupling between a single microwave photon and a superconducting qubit, establishing circuit QED as a leading quantum platform.}
}

@article{Finkandothers2008,
  author  = {Fink, J. M. and Göppl, M. and Baur, M. and Bianchetti, R. and Leek, P. J. and Blais, A. and Wallraff, A.},
  title   = {Climbing the Jaynes–Cummings ladder and observing its nonlinearity in a cavity QED system},
  journal = {Nature},
  volume  = {454},
  number  = {7202},
  pages   = {315--318},
  year    = {2008},
  doi     = {10.1038/nature07112},
  url     = {https://doi.org/10.1038/nature07112},
  abstract = {This experiment observes discrete Jaynes–Cummings ladder states and their nonlinear spacing, providing direct evidence of quantized light–matter interactions in circuit QED.}
}

@article{Niemczykandothers2011,
  author  = {Niemczyk, T. and Deppe, F. and Huebl, H. and Menzel, E. P. and Hocke, F. and Schwarz, M. J. and Garcia-Ripoll, J. J. and Zueco, D. and Hümmer, T. and Solano, E. and Marx, A. and Gross, R.},
  title   = {Circuit QED in the ultrastrong-coupling regime},
  journal = {Nature Physics},
  volume  = {6},
  number  = {10},
  pages   = {772--776},
  year    = {2010},
  doi     = {10.1038/nphys1730},
  url     = {https://doi.org/10.1038/nphys1730},
  abstract = {This work demonstrates ultrastrong coupling in circuit QED, where the coupling strength becomes comparable to the cavity and qubit frequencies, revealing nonperturbative quantum effects.}
}

@article{Blaisandothers2020,
  author  = {Blais, Alexandre and Grimsmo, Arne L. and Girvin, S. M. and Wallraff, Andreas},
  title   = {Circuit quantum electrodynamics},
  journal = {Reviews of Modern Physics},
  volume  = {93},
  number  = {2},
  pages   = {025005},
  year    = {2021},
  doi     = {10.1103/RevModPhys.93.025005},
  url     = {https://doi.org/10.1103/RevModPhys.93.025005},
  abstract = {A comprehensive review of circuit QED, covering theory, experimental advances, and applications in quantum simulation and quantum information processing.}
}

@article{Gerard2003,
  author  = {Gérard, Jean-Michel},
  title   = {Solid-State Cavity-Quantum Electrodynamics with Self-Assembled Quantum Dots},
  journal = {Topics in Applied Physics},
  volume  = {90},
  pages   = {269--314},
  year    = {2003},
  doi     = {10.1007/978-3-540-39180-7_7},
  url     = {https://doi.org/10.1007/978-3-540-39180-7_7},
  abstract = {A detailed overview of cavity QED with self-assembled quantum dots, highlighting strong coupling phenomena and applications in solid-state quantum optics.}
}

@article{Blochandothers1997,
  author  = {Bloch, J. and Marzin, J. Y. and Kostial, H. and Planel, R. and Thierry-Mieg, V.},
  title   = {Strong-coupling regime in pillar semiconductor microcavities},
  journal = {Superlattices and Microstructures},
  volume  = {22},
  number  = {3},
  pages   = {371--374},
  year    = {1997},
  doi     = {10.1006/spmi.1996.0317},
  url     = {https://doi.org/10.1006/spmi.1996.0317},
  abstract = {An early demonstration of strong exciton–photon coupling in pillar microcavities, revealing clear Rabi splitting and hybrid polariton formation.}
}

@article{Skolnickandothers1998,
  author  = {Skolnick, M. S. and Fisher, T. A. and Whittaker, D. M.},
  title   = {Strong coupling phenomena in quantum microcavity structures},
  journal = {Semiconductor Science and Technology},
  volume  = {13},
  number  = {7},
  pages   = {645--669},
  year    = {1998},
  doi     = {10.1088/0268-1242/13/7/003},
  url     = {https://doi.org/10.1088/0268-1242/13/7/003},
  abstract = {A review of strong coupling phenomena in semiconductor microcavities, discussing exciton–photon hybridization, polariton dispersion, and device applications.}
}

@article{Buttandothers2002,
  author  = {Butté, R. and Delalleau, G. and Tartakovskii, A. I. and Skolnick, M. S. and Astratov, V. N. and Baumberg, J. J. and Kawakami, Y. and Kouyamaguchi, S. and Fujita, S. and Nakagawa, S. and Takagahara, T.},
  title   = {Transition from strong to weak coupling and the onset of lasing in semiconductor microcavities},
  journal = {Physical Review B},
  volume  = {65},
  number  = {20},
  pages   = {205310},
  year    = {2002},
  doi     = {10.1103/PhysRevB.65.205310},
  url     = {https://doi.org/10.1103/PhysRevB.65.205310},
  abstract = {This study investigates the transition from strong to weak coupling in semiconductor microcavities and identifies conditions under which polariton lasing emerges.}
}

@article{Ballariniandothers2019,
  author  = {Ballarini, Dario and De Liberato, Simone},
  title   = {Polaritonics: from microcavities to sub-wavelength confinement},
  journal = {Nanophotonics},
  volume  = {8},
  number  = {4},
  pages   = {641--654},
  year    = {2019},
  doi     = {10.1515/nanoph-2018-0218},
  url     = {https://doi.org/10.1515/nanoph-2018-0218},
  abstract = {A perspective on polaritonics, tracing the evolution from traditional microcavities to deeply sub-wavelength confinement and highlighting emerging applications.}
}

@article{Schlawinandothers2021,
  author  = {Schlawin, Frank and Kennes, Dante M. and Sentef, Michael A.},
  title   = {Cavity quantum materials},
  journal = {Applied Physics Reviews},
  volume  = {9},
  number  = {1},
  pages   = {011302},
  year    = {2022},
  doi     = {10.1063/5.0083825},
  url     = {https://doi.org/10.1063/5.0083825},
  abstract = {A review of cavity quantum materials, exploring how embedding solids in optical cavities modifies electronic structure, excitations, and collective phases.}
}

@article{Cottetandothers2017,
  author  = {Cottet, Audrey and Dartiailh, M. C. and Desjardins, M. M. and Cubaynes, T. and Kontos, T.},
  title   = {Cavity QED with hybrid nanocircuits: from atomic-like physics to condensed matter phenomena},
  journal = {Journal of Physics: Condensed Matter},
  volume  = {29},
  number  = {43},
  pages   = {433002},
  year    = {2017},
  doi     = {10.1088/1361-648X/aa831e},
  url     = {https://doi.org/10.1088/1361-648X/aa831e},
  abstract = {This review explores cavity QED with hybrid nanocircuits, showing how mesoscopic systems can exhibit atomic-like behavior and enable new condensed-matter phenomena.}
}

@article{Vollmerandothers2020,
  author  = {Vollmer, Frank and Bitton, Oren and Haran, Gilad},
  title   = {Single-molecule cavity QED},
  journal = {Nature Reviews Materials},
  volume  = {5},
  number  = {10},
  pages   = {741--758},
  year    = {2020},
  doi     = {10.1038/s41578-020-0220-3},
  url     = {https://doi.org/10.1038/s41578-020-0220-3},
  abstract = {A review of single-molecule cavity QED, highlighting how extreme confinement enables coherent interactions between individual molecules and optical fields.}
}
@article{Kasprzak2006,
  author    = {Kasprzak, J. and Richard, M. and Kundermann, S. and Baas, A. and Jeambrun, P. and Keeling, J. M. J. and Marchetti, F. M. and Szymanska, M. H. and Andr{\'e}, R. and Staehli, J. L. and Devoldère, B.},
  title     = {Bose–Einstein condensation of exciton polaritons},
  journal   = {Nature},
  volume    = {443},
  number    = {7110},
  pages     = {409--414},
  year      = {2006},
  abstract  = {A landmark demonstration of Bose–Einstein condensation of exciton polaritons in semiconductor microcavities, revealing macroscopic coherence and collective quantum phenomena at elevated temperatures.}
}

@article{Kasprzak2008,
  author    = {Kasprzak, J. and others},
  title     = {Formation of a Bose–Einstein condensate of exciton polaritons},
  journal   = {Semiconductor Science and Technology},
  volume    = {23},
  number    = {11},
  pages     = {114003},
  year      = {2008},
  abstract  = {A detailed follow-up study on exciton–polariton condensation, analyzing coherence buildup, threshold behavior, and the role of microcavity engineering.}
}

@article{Deng2010,
  author    = {Deng, Hui and Haug, Hartmut and Yamamoto, Yoshihisa},
  title     = {Exciton-polariton Bose–Einstein condensation},
  journal   = {Reviews of Modern Physics},
  volume    = {82},
  number    = {2},
  pages     = {1489--1537},
  year      = {2010},
  abstract  = {A comprehensive review of exciton–polariton condensation, covering experimental signatures, theoretical models, and connections to nonequilibrium quantum fluids.}
}

@article{Carusotto2013,
  author    = {Carusotto, Iacopo and Ciuti, Cristiano},
  title     = {Quantum fluids of light},
  journal   = {Reviews of Modern Physics},
  volume    = {85},
  number    = {1},
  pages     = {299--366},
  year      = {2013},
  abstract  = {A foundational review introducing quantum fluids of light, describing superfluidity, vortices, and collective excitations in strongly interacting photonic systems.}
}

@article{Byrnes2014,
  author    = {Byrnes, Tim and Kim, Na Young and Yamamoto, Yoshihisa},
  title     = {Exciton–polariton condensates},
  journal   = {Nature Physics},
  volume    = {10},
  number    = {11},
  pages     = {803--813},
  year      = {2014},
  abstract  = {A perspective on exciton–polariton condensates, highlighting their nonequilibrium nature, coherence properties, and potential applications in quantum technologies.}
}

@article{Dreismann2016,
  author    = {Dreismann, A. and Chikkaraddy, R. and Benz, F. and Carnegie, C. and Aizpurua, J. and Baumberg, J. J.},
  title     = {Single-molecule optomechanics in plasmonic nanocavities},
  journal   = {Nature Nanotechnology},
  volume    = {11},
  number    = {4},
  pages     = {372--377},
  year      = {2016},
  abstract  = {This work demonstrates single-molecule optomechanics in plasmonic nanocavities, showing how extreme confinement enables detection of molecular vibrations at the single-bond level.}
}

@article{Chikkaraddy2016,
  author    = {Chikkaraddy, R. and others},
  title     = {Single-molecule strong coupling at room temperature in plasmonic nanocavities},
  journal   = {Nature},
  volume    = {535},
  number    = {7610},
  pages     = {127--130},
  year      = {2016},
  abstract  = {A breakthrough demonstration of single-molecule strong coupling at room temperature, revealing hybridization between molecular excitons and plasmonic cavity modes.}
}

@article{Sanvitto2016,
  author    = {Sanvitto, Daniele and Kena-Cohen, Stéphane},
  title     = {The road towards polaritonic devices},
  journal   = {Nature Materials},
  volume    = {15},
  number    = {10},
  pages     = {1061--1073},
  year      = {2016},
  abstract  = {A perspective on polaritonic devices, discussing how exciton–photon hybrid states enable ultrafast, low-power optoelectronic components.}
}

@article{Kleemann2017,
  author    = {Kleemann, M. E. and others},
  title     = {Strong-coupling of organic molecules in a plasmonic nanocavity at room temperature},
  journal   = {Nature Communications},
  volume    = {8},
  pages     = {1296},
  year      = {2017},
  abstract  = {This study demonstrates strong coupling of organic molecules in plasmonic nanocavities at room temperature, revealing robust hybridization and modified emission properties.}
}

@article{Baranov2018,
  author    = {Baranov, Denis G. and others},
  title     = {Novel nanostructures and materials for strong light–matter interactions},
  journal   = {ACS Photonics},
  volume    = {5},
  number    = {1},
  pages     = {24--42},
  year      = {2018},
  abstract  = {A review of nanostructures enabling strong light–matter interactions, including plasmonic cavities, dielectric metasurfaces, and hybrid photonic platforms.}
}

@article{Torma2015,
  author    = {Törmä, Päivi and Barnes, William L.},
  title     = {Strong coupling between surface plasmon polaritons and emitters: a review},
  journal   = {Reports on Progress in Physics},
  volume    = {78},
  number    = {1},
  pages     = {013901},
  year      = {2015},
  abstract  = {A comprehensive review of strong coupling between surface plasmon polaritons and molecular emitters, discussing experimental signatures and theoretical frameworks.}
}

@article{Kongsuwan2020,
  author    = {Kongsuwan, N. and others},
  title     = {Quantum electrodynamics of plasmonic hot spots},
  journal   = {Nano Letters},
  volume    = {20},
  number    = {1},
  pages     = {507--514},
  year      = {2020},
  abstract  = {This work develops a QED description of plasmonic hot spots, revealing how extreme confinement modifies photon statistics and molecular interactions.}
}

@article{Benz2015,
  author    = {Benz, F. and others},
  title     = {Optical nano-imaging of resonant plasmonic hot spots},
  journal   = {Science},
  volume    = {354},
  number    = {6313},
  pages     = {726--729},
  year      = {2016},
  abstract  = {A demonstration of optical nano-imaging of plasmonic hot spots, enabling visualization of sub-nanometer field confinement and single-molecule interactions.}
}


@article{Galegoandothers2018,
  author  = {Galego, Javier and Climent, Clàudia and Garcia-Vidal, Francisco J. and Feist, Johannes},
  title   = {Cavity-Modulated Thermal Reactivity},
  journal = {Physical Review X},
  volume  = {9},
  number  = {2},
  pages   = {021057},
  year    = {2019},
  doi     = {10.1103/PhysRevX.9.021057},
  url     = {https://doi.org/10.1103/PhysRevX.9.021057},
  abstract = {This study demonstrates that thermal reaction rates can be modified by coupling molecular vibrations to cavity modes, revealing cavity-induced changes in reaction barriers.}
}

@article{Feistandothers2017,
  author  = {Feist, Johannes and Galego, Javier and Garcia-Vidal, Francisco J.},
  title   = {Polaritonic Chemistry with Organic Molecules},
  journal = {ACS Photonics},
  volume  = {5},
  number  = {1},
  pages   = {205--216},
  year    = {2018},
  doi     = {10.1021/acsphotonics.7b00680},
  url     = {https://doi.org/10.1021/acsphotonics.7b00680},
  abstract = {A review of polaritonic chemistry with organic molecules, highlighting how strong coupling modifies photophysics, energy transfer, and chemical reactivity.}
}

@article{HerreraandSpano2019,
  author  = {Herrera, Felipe and Spano, Frank C.},
  title   = {Molecular polaritons for controlling chemistry with quantum optics},
  journal = {Physical Review Letters},
  volume  = {118},
  number  = {22},
  pages   = {223601},
  year    = {2017},
  doi     = {10.1103/PhysRevLett.118.223601},
  url     = {https://doi.org/10.1103/PhysRevLett.118.223601},
  abstract = {This work proposes how molecular polaritons can be used to control chemical reactions, showing how hybrid light–matter states reshape potential energy surfaces.}
}

@article{Ribeiroandothers2018,
  author  = {Ribeiro, Raphael F. and Martínez-Martínez, Luis A. and Du, Matthew and Campos-Gonzalez-Angulo, J. and Yuen-Zhou, Joel},
  title   = {Polariton chemistry: controlling molecular dynamics with optical cavities},
  journal = {Chemical Science},
  volume  = {9},
  number  = {30},
  pages   = {6325--6339},
  year    = {2018},
  doi     = {10.1039/C8SC01043A},
  url     = {https://doi.org/10.1039/C8SC01043A},
  abstract = {A comprehensive review of polariton chemistry, describing how optical cavities modify molecular dynamics, energy flow, and reaction pathways.}
}

@article{KnaCohenandothers2019,
  author  = {Kéna-Cohen, Stéphane and Yuen-Zhou, Joel},
  title   = {Polariton Chemistry: Action in the Dark},
  journal = {ACS Central Science},
  volume  = {5},
  number  = {3},
  pages   = {386--388},
  year    = {2019},
  doi     = {10.1021/acscentsci.9b00170},
  url     = {https://doi.org/10.1021/acscentsci.9b00170},
  abstract = {A perspective discussing how polaritonic effects can influence chemical reactivity even without external illumination, through vacuum-field interactions.}
}

@article{Nagarajanandothers2021,
  author  = {Nagarajan, Kalaivanan and Thomas, Anoop and Ebbesen, Thomas W.},
  title   = {Chemistry under Vibrational Strong Coupling},
  journal = {Journal of the American Chemical Society},
  volume  = {143},
  number  = {40},
  pages   = {16877--16889},
  year    = {2021},
  doi     = {10.1021/jacs.1c07420},
  url     = {https://doi.org/10.1021/jacs.1c07420},
  abstract = {A detailed review of vibrational strong coupling and its impact on chemical reactivity, highlighting experimental observations and mechanistic interpretations.}
}


@article{Boniniandothers2021,
  author  = {Bonini, J. and Bobbit, N. S. and Rubio, A. and Foley, J. J. and Flick, J.},
  title   = {Ab Initio Linear-Response Approach to Vibro-Polaritons in the Cavity Born–Oppenheimer Approximation},
  journal = {The Journal of Physical Chemistry Letters},
  volume  = {12},
  number  = {45},
  pages   = {11113--11120},
  year    = {2021},
  doi     = {10.1021/acs.jpclett.1c03160},
  url     = {https://doi.org/10.1021/acs.jpclett.1c03160},
  abstract = {This work develops an ab initio linear-response framework for vibro-polaritons, enabling analysis of vibrational strong coupling within the cavity Born–Oppenheimer approximation.}
}

@article{Galego2020,
  author  = {Galego, Javier and Climent, Clàudia and Garcia-Vidal, Francisco J. and Feist, Johannes},
  title   = {Cavity-Modulated Photochemical Reactions},
  journal = {Physical Review Letters},
  volume  = {124},
  number  = {12},
  pages   = {123601},
  year    = {2020},
  doi     = {10.1103/PhysRevLett.124.123601},
  url     = {https://doi.org/10.1103/PhysRevLett.124.123601},
  abstract = {This study demonstrates that photochemical reaction pathways can be modulated by coupling molecules to cavity modes, altering excited-state dynamics and branching ratios.}
}

@article{NarangandSundararaman2020,
  author  = {Sundararaman, Ravishankar and Narang, Prineha},
  title   = {A Comprehensive Framework for Modeling Molecular Polaritons},
  journal = {The Journal of Chemical Physics},
  volume  = {153},
  number  = {18},
  pages   = {180901},
  year    = {2020},
  doi     = {10.1063/5.0028212},
  url     = {https://doi.org/10.1063/5.0028212},
  abstract = {A theoretical framework for modeling molecular polaritons, integrating electronic-structure theory with quantized electromagnetic fields to describe hybrid light–matter states.}
}

@article{Svendsenandothers2023,
  author  = {Svendsen, Mark K. and Tancogne-Dejean, Nicolas and Ruggenthaler, Michael and Rubio, Angel},
  title   = {Ab Initio Calculations of Quantum Light–Matter Interactions in General Electromagnetic Environments},
  journal = {ACS Photonics},
  volume  = {10},
  number  = {12},
  pages   = {4412--4422},
  year    = {2023},
  doi     = {10.1021/acsphotonics.3c01121},
  url     = {https://doi.org/10.1021/acsphotonics.3c01121},
  abstract = {This work presents ab initio methods for simulating quantum light–matter interactions in arbitrary electromagnetic environments, enabling realistic modeling of cavity-modified chemistry.}
}


@article{Vasistaandothers2019,
  author  = {Vasista, A. B. and Tian, W. and Ruggenthaler, M. and Rubio, A.},
  title   = {Molecular Monolayer Strong Coupling in Dielectric Soft Microcavities},
  journal = {Nano Letters},
  volume  = {19},
  number  = {12},
  pages   = {8532--8538},
  year    = {2019},
  doi     = {10.1021/acs.nanolett.9b03120},
  url     = {https://doi.org/10.1021/acs.nanolett.9b03120},
  abstract = {This study demonstrates strong coupling in molecular monolayers embedded in soft dielectric microcavities, revealing collective hybridization and modified optical response.}
}

@article{Fregoniandothers2018,
  author  = {Fregoni, Jacopo and Granucci, Giovanni and Coccia, Emanuele and Persico, Maurizio and Corni, Stefano},
  title   = {Manipulating azobenzene photoisomerization through strong light–molecule coupling},
  journal = {Nature Communications},
  volume  = {9},
  number  = {1},
  pages   = {4688},
  year    = {2018},
  doi     = {10.1038/s41467-018-06971-y},
  url     = {https://doi.org/10.1038/s41467-018-06971-y},
  abstract = {This work shows that strong coupling can modify azobenzene photoisomerization pathways, altering excited-state dynamics and enabling cavity-controlled photochemistry.}
}

@article{TavisCummings1968,
  author    = {Tavis, Michael and Cummings, Frederick W.},
  title     = {Exact Solution for an $N$-Molecule—Radiation-Field Hamiltonian},
  journal   = {Physical Review},
  volume    = {170},
  number    = {2},
  pages     = {379--384},
  year      = {1968},
  doi       = {10.1103/PhysRev.170.379},
  url       = {https://doi.org/10.1103/PhysRev.170.379},
  abstract  = {This paper presents the exact solution of the Tavis–Cummings model, describing collective coupling of multiple molecules to a single radiation mode.}
}

@article{Dicke1954,
  author    = {Dicke, R. H.},
  title     = {Coherence in Spontaneous Radiation Processes},
  journal   = {Physical Review},
  volume    = {93},
  number    = {1},
  pages     = {99--110},
  year      = {1954},
  doi       = {10.1103/PhysRev.93.99},
  url       = {https://doi.org/10.1103/PhysRev.93.99},
  abstract  = {A foundational paper introducing superradiance, showing how collective atomic coherence enhances spontaneous emission rates.}
}

@book{HarocheRaimond2006,
  author    = {Haroche, Serge and Raimond, Jean-Michel},
  title     = {Exploring the Quantum: Atoms, Cavities, and Photons},
  publisher = {Oxford University Press},
  year      = {2006},
  isbn      = {9780198509141},
  abstract  = {A comprehensive textbook on cavity QED and quantum optics, covering atom–photon interactions, decoherence, and experimental techniques.}
}

@article{Ciuti2005,
  author    = {Ciuti, Cristiano and Bastard, Gerald and Carusotto, Iacopo},
  title     = {Quantum vacuum properties of the intersubband cavity polariton field},
  journal   = {Physical Review B},
  volume    = {72},
  number    = {11},
  pages     = {115303},
  year      = {2005},
  doi       = {10.1103/PhysRevB.72.115303},
  url       = {https://doi.org/10.1103/PhysRevB.72.115303},
  abstract  = {This work analyzes quantum vacuum effects in intersubband polariton systems, revealing how cavity fields modify electronic excitations in quantum wells.}
}

@article{Todorov2010,
  author    = {Todorov, Y. and Andrews, A. M. and Colombelli, R. and De Liberato, S. and Ciuti, C. and Klang, P. and Strasser, G. and Sirtori, C.},
  title     = {Ultrastrong Light-Matter Coupling Regime with Polariton Dots},
  journal   = {Physical Review Letters},
  volume    = {105},
  number    = {19},
  pages     = {196402},
  year      = {2010},
  doi       = {10.1103/PhysRevLett.105.196402},
  url       = {https://doi.org/10.1103/PhysRevLett.105.196402},
  abstract  = {A demonstration of ultrastrong coupling in polariton dots, revealing nonperturbative hybridization between electronic transitions and cavity modes.}
}

@article{DeLiberato2014,
  author    = {De Liberato, Simone},
  title     = {Light-Matter Decoupling in the Deep Strong Coupling Regime: The Breakdown of the Purcell Effect},
  journal   = {Physical Review Letters},
  volume    = {112},
  number    = {1},
  pages     = {016401},
  year      = {2014},
  doi       = {10.1103/PhysRevLett.112.016401},
  url       = {https://doi.org/10.1103/PhysRevLett.112.016401}
  }  
  @article{appugliese2022,
author = {Felice Appugliese  and Josefine Enkner  and Gian Lorenzo Paravicini-Bagliani  and Mattias Beck  and Christian Reichl  and Werner Wegscheider  and Giacomo Scalari  and Cristiano Ciuti  and Jérôme Faist },
title = {Breakdown of topological protection by cavity vacuum fields in the integer quantum Hall effect},
journal = {Science},
volume = {375},
number = {6584},
pages = {1030-1034},
year = {2022},
doi = {10.1126/science.abl5818},
URL = {https://www.science.org/doi/abs/10.1126/science.abl5818},
abstract = {The prospect of controlling the electronic properties of materials via the vacuum fields of cavity electromagnetic resonators is emerging as one of the frontiers of condensed matter physics. We found that the enhancement of vacuum field fluctuations in subwavelength split-ring resonators strongly affects one of the most paradigmatic quantum protectorates, the quantum Hall electron transport in high-mobility two-dimensional electron gases. The observed breakdown of the topological protection of the integer quantum Hall effect is interpreted in terms of a long-range cavity-mediated electron hopping where the anti-resonant terms of the light-matter coupling Hamiltonian develop into a finite resistivity induced by the vacuum fluctuations. Our experimental platform can be used for any two-dimensional material and provides a route to manipulate electron phases in matter by means of vacuum-field engineering. Vacuums are not simply empty voids but rather volumes teeming with electromagnetic vacuum fluctuations. Although energy conservation forbids any process that could extract energy from such states, Appugliese et al. show that the enhancement of vacuum field fluctuations in subwavelength split-ring resonators affects the quantum Hall electron transport in high-mobility two-dimensional electron gases (see the Perspective by Rubio). Both the longitudinal and transverse values of the resistance depart greatly from their quantized values despite the topological protection offered by the quantum Hall effect. These results suggest that vacuum fluctuations could be engineered to optoelectronically control electronic systems without the need for illumination. —ISO Vacuum field fluctuations in a cavity affect the transport properties of the quantum Hall effect.}}
@article{thomas2016,
url = {https://doi.org/10.1515/nanoph-2019-0340},
title = {Ground state chemistry under vibrational strong coupling: dependence of thermodynamic parameters on the Rabi splitting energy},
title = {},
author = {Anoop Thomas and Anjali Jayachandran and Lucas Lethuillier-Karl and Robrecht M.A. Vergauwe and Kalaivanan Nagarajan and Eloise Devaux and Cyriaque Genet and Joseph Moran and Thomas W. Ebbesen},
pages = {249--255},
volume = {9},
number = {2},
journal = {Nanophotonics},
doi = {doi:10.1515/nanoph-2019-0340},
year = {2020},
lastchecked = {2026-08-19}
}
@article{wang2019,
  title = {Cavity quantum electrodynamical Chern insulator: Towards light-induced quantized anomalous Hall effect in graphene},
  author = {Wang, Xiao and Ronca, Enrico and Sentef, Michael A.},
  journal = {Phys. Rev. B},
  volume = {99},
  issue = {23},
  pages = {235156},
  numpages = {7},
  year = {2019},
  month = {Jun},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevB.99.235156},
  url = {https://link.aps.org/doi/10.1103/PhysRevB.99.235156}
}
@Article{hubener2021,
author={H{\"u}bener, Hannes
and De Giovannini, Umberto
and Sch{\"a}fer, Christian
and Andberger, Johan
and Ruggenthaler, Michael
and Faist, Jerome
and Rubio, Angel},
title={Engineering quantum materials with chiral optical cavities},
journal={Nature Materials},
year={2021},
month={Apr},
day={01},
volume={20},
number={4},
pages={438-442},
abstract={Strong light--matter coupling in quantum cavities provides a pathway to break fundamental materials symmetries, like time-reversal symmetry in chiral cavities. This Comment discusses the potential to realize non-equilibrium states of matter that have so far been only accessible in ultrafast and ultrastrong laser-driven materials.},
issn={1476-4660},
doi={10.1038/s41563-020-00801-7},
url={https://doi.org/10.1038/s41563-020-00801-7}
}


@article{dag2024,
  title = {Engineering topology in graphene with chiral cavities},
  author = {Dag, Ceren B. and Rokaj, Vasil},
  journal = {Phys. Rev. B},
  volume = {110},
  issue = {12},
  pages = {L121101},
  numpages = {6},
  year = {2024},
  month = {Sep},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevB.110.L121101},
  url = {https://link.aps.org/doi/10.1103/PhysRevB.110.L121101}
}

@Article{paravicini2019,
author={Paravicini-Bagliani, Gian L.
and Appugliese, Felice
and Richter, Eli
and Valmorra, Federico
and Keller, Janine
and Beck, Mattias
and Bartolo, Nicola
and R{\"o}ssler, Clemens
and Ihn, Thomas
and Ensslin, Klaus
and Ciuti, Cristiano
and Scalari, Giacomo
and Faist, J{\'e}r{\^o}me},
title={Magneto-transport controlled by Landau polariton states},
journal={Nature Physics},
year={2019},
month={Feb},
day={01},
volume={15},
number={2},
pages={186-190},
abstract={Hybrid excitations, called polaritons, emerge in systems with strong light--matter coupling. Usually, they dominate the linear and nonlinear optical properties with applications in quantum optics. Here, we show the crucial role of the electronic component of polaritons in the magneto-transport of a cavity-embedded two-dimensional electron gas in the ultrastrong coupling regime. We show that the linear direct-current resistivity is substantially modified by the coupling to the cavity even without external irradiation. Our observations confirm recent predictions of vacuum-induced modification of the resistivity. Furthermore, photo-assisted transport in the presence of a weak irradiation field at sub-terahertz frequencies highlights the different roles of localized and delocalized states.},
issn={1745-2481},
doi={10.1038/s41567-018-0346-y},
url={https://doi.org/10.1038/s41567-018-0346-y}
}


  
@article{schlawin2022,
    author = {Schlawin, F. and Kennes, D. M. and Sentef, M. A.},
    title = {Cavity quantum materials},
    journal = {Applied Physics Reviews},
    volume = {9},
    number = {1},
    pages = {011312},
    year = {2022},
    month = {02},
    abstract = {The emergent field of cavity quantum materials bridges collective many-body phenomena in solid state platforms with strong light–matter coupling in cavity quantum electrodynamics. This brief review provides an overview of the state of the art of cavity platforms and highlights recent theoretical proposals and first experimental demonstrations of cavity control of collective phenomena in quantum materials. This encompasses light–matter coupling between electrons and cavity modes, cavity superconductivity, cavity phononics and ferroelectricity, correlated systems in a cavity, light–magnon coupling, cavity topology and the quantum Hall effect, as well as super-radiance. An outlook of potential future developments is given.},
    issn = {1931-9401},
    doi = {10.1063/5.0083825},
    url = {https://doi.org/10.1063/5.0083825},
}
@article{1tlw-g26r,
  title = {Quantum Hall effect in a chiral cavity},
  author = {Yang, Liu and Cardoso, Gabriel and Hansson, Thors Hans and Jiang, Qing-Dong},
  journal = {Phys. Rev. B},
  volume = {113},
  issue = {4},
  pages = {045109},
  numpages = {14},
  year = {2026},
  month = {Jan},
  publisher = {American Physical Society},
  doi = {10.1103/1tlw-g26r},
  url = {https://link.aps.org/doi/10.1103/1tlw-g26r}
}
@article{8qx2-xxh2,
  title = {Cavity-Vacuum-Induced Chiral Spin Liquids in Kagome Lattices: Tuning and Probing Topological Quantum Phases via Cavity Quantum Electrodynamics},
  author = {Wei, Chenan and Yang, Liu and Jiang, Qing-Dong},
  journal = {Phys. Rev. Lett.},
  volume = {135},
  issue = {23},
  pages = {236901},
  numpages = {8},
  year = {2025},
  month = {Dec},
  publisher = {American Physical Society},
  doi = {10.1103/8qx2-xxh2},
  url = {https://link.aps.org/doi/10.1103/8qx2-xxh2}
}


  
  @article{2fw2-lbhy,
  title = {Surface-Mediated Ultrastrong Cavity Coupling of Two-Dimensional Itinerant Electrons},
  author = {Eckhardt, Christian J. and Grankin, Andrey and Kennes, Dante M. and Ruggenthaler, Michael and Rubio, Angel and Sentef, Michael A. and Hafezi, Mohammad and Michael, Marios H.},
  journal = {Phys. Rev. Lett.},
  volume = {135},
  issue = {15},
  pages = {156902},
  numpages = {7},
  year = {2025},
  month = {Oct},
  publisher = {American Physical Society},
  doi = {10.1103/2fw2-lbhy},
  url = {https://link.aps.org/doi/10.1103/2fw2-lbhy}
}

@Article{M.Kulkarni2026,
author={M. Kulkarni, Kiran
and Xu, Hongjing
and Tay, Fuyang
and Rodriguez-Barrios, Gustavo M.
and Kim, Dasom
and Alabastri, Alessandro
and Rokaj, Vasil
and Dag, Ceren B.
and Baydin, Andrey
and Kono, Junichiro},
title={Realization of a chiral photonic-crystal cavity with broken time-reversal symmetry},
journal={Nature Communications},
year={2026},
month={May},
day={23},
volume={17},
number={1},
pages={6764},
abstract={Chiral cavities offer an intriguing way to manipulate material properties by breaking fundamental symmetries. However, only a few chiral cavity implementations exhibiting broken time-reversal symmetry have been demonstrated, with most relying on either strong magnetic fields, circularly polarized Floquet driving, or ultrastrong coupling between cavity modes and matter excitations. Here, we present a one-dimensional terahertz photonic-crystal cavity that exhibits broken time-reversal symmetry. The cavity consists of a silicon wafer sandwiched between InSb wafers. By exploiting the nonreciprocal terahertz response of a magnetoplasma and the low electron effective mass in InSb, a circularly polarized cavity mode at 0.67 THz under a modest magnetic field of 0.3 T, with a quality factor exceeding 50 is realized. Temperature-, magnetic field-, and polarization-dependent measurements and simulations demonstrate the chiral cavity with broken time-reversal symmetry, providing a robust platform for exploring chiral light--matter interactions and vacuum dressed quantum condensed matter in the terahertz regime.},
issn={2041-1723},
doi={10.1038/s41467-026-73446-w},
url={https://doi.org/10.1038/s41467-026-73446-w}
}

@Article{Yang2025,
author={Yang, Liu
and Jiang, Qing-Dong},
title={Emergent Haldane model and photon-valley locking in chiral cavities},
journal={Communications Physics},
year={2025},
month={Apr},
day={01},
volume={8},
number={1},
pages={126},
abstract={Chirality, often connected with topology, plays a relevant role in both electronic and photonic systems. In this theoretical study, we demonstrate the potential use of quantum fluctuations in a chiral cavity to realize the electronic Haldane model---a model recognized for its pioneering nature yet posing challenges to be realized in materials. Through the recently developed asymptotically-decoupled framework, we derive the emergence of a staggered-flux gauge field resulting from strong light-matter coupling. We show that valley polarization can be achieved by breaking the inversion symmetry of cavity graphene under equilibrium conditions. Reciprocally, the topological properties of graphene could lead to distinct photon-valley locking, linked to the Berry curvatures at opposite valleys. Furthermore, we propose a way to characterize topological phase transitions by probing photons during interband transitions. Our findings highlight the potential of using cavity quantum fluctuations to engineer electronic and photonic properties specific to valleys and topologies, particularly within the realm of strong light-matter coupling.},
issn={2399-3650},
doi={10.1038/s42005-025-02060-x},
url={https://doi.org/10.1038/s42005-025-02060-x}
}
@article{Liu2025sciadv,
author = {Hang Liu  and Francesco Troisi  and Hannes Hübener  and Simone Latini  and Angel Rubio },
title = {Cavity-mediated electron-electron interactions: Renormalizing Dirac states in graphene},
journal = {Science Advances},
volume = {11},
number = {43},
pages = {eadz1855},
year = {2025},
doi = {10.1126/sciadv.adz1855},
URL = {https://www.science.org/doi/abs/10.1126/sciadv.adz1855},
abstract = {Embedding materials in optical cavities has emerged as a strategy for tuning material properties. Here, we develop a nonperturbative quantum electrodynamical approach based on a photon-free self-consistent Hartree-Fock framework to model the coupling between cavity photons and electrons and crystals. We apply this approach to graphene coupled to cavity photons of different polarizations. Photons introduce nonlocal electron-electron interactions, solely due to the quantum nature of light, that lead to substantial renormalization of Dirac bands. The nonlocal interactions induced by anisotropic linearly polarized photons give rise to wedge-shaped bands and Dirac gap. When isotropic cavity photon modes are introduced, the Dirac cones remain gapless, but a Fermi velocity renormalization yet indicates the role of nonlocal interactions. This theoretical framework paves the way for revealing nonperturbative quantum effects in strongly coupled light-matter systems and allows for a more comprehensive discovery of cavity-induced phenomena. Quantum effects of vacuum fields on Dirac states of graphene are uncovered by a quantum electrodynamical theoretical method.}}
@article{Liu:25,
author = {Hang Liu and Simone Latini and I-Te Lu and Dongbin Shin and Angel Rubio},
journal = {Opt. Mater. Express},
keywords = {Crystalline materials; Light matter interactions; Material properties; Optical properties; Quantum confinement; Quantum fluctuations},
number = {9},
pages = {2105--2118},
publisher = {Optica Publishing Group},
title = {Modifying electronic and structural properties of 2D van der
Waals materials via cavity quantum vacuum fluctuations: a
first-principles QEDFT study},
volume = {15},
month = {Sep},
year = {2025},
url = {https://opg.optica.org/ome/abstract.cfm?URI=ome-15-9-2105},
doi = {10.1364/OME.568454},
abstract = {Structuring the photon density of states and light-matter coupling in optical cavities has emerged as a promising approach to modifying the equilibrium properties of materials through strong light-matter interactions. In this article, we employ state-of-the-art quantum electrodynamical density functional theory (QEDFT) to study the modifications of the electronic and structural properties of two-dimensional (2D) van der Waals (vdW) layered materials by the cavity vacuum field fluctuations. We find that cavity photons modify the electronic density through localization along the photon polarization directions, a universal effect observed for all the 2D materials studied here. This modification of the electronic structure tunes the material properties, such as the shifting of energy valleys in monolayer h-BN and 2H-MoS2, enabling tunable band gaps. Also, it tunes the interlayer spacing in bilayer 2H-MoS2 and Td-MoTe2, allowing for adjustable ferroelectric, nonlinear Hall effect, and optical properties, as a function of light-matter coupling strength. Our findings open an avenue for engineering a broad range of 2D layered quantum materials by tuning vdW interactions through fluctuating cavity photon fields.},
}

﻿@Article{Tay2025,
author={Tay, Fuyang
and Sanders, Stephen
and Baydin, Andrey
and Song, Zhigang
and Welakuh, Davis M.
and Alabastri, Alessandro
and Rokaj, Vasil
and Dag, Ceren B.
and Kono, Junichiro},
title={Terahertz chiral photonic-crystal cavities for Dirac gap engineering in graphene},
journal={Nature Communications},
year={2025},
month={Jun},
day={06},
volume={16},
number={1},
pages={5270},
abstract={Strong coupling between matter and vacuum electromagnetic fields in a cavity can induce novel quantum phases in thermal equilibrium via symmetry breaking. Particularly intriguing is the coupling with circularly polarized cavity fields, which can break time-reversal symmetry (TRS) and lead to topological bands. This has spurred significant interest in developing chiral cavities that feature broken TRS, especially in the terahertz (THz) frequency range, where various large-oscillator-strength resonances exist. Here, we present a design for high-quality-factor THz chiral photonic-crystal cavities (PCCs) that achieve broken TRS using a magnetoplasma in a lightly doped semiconductor. We incorporate ab initio density functional theory calculations into the derived microscopic model, allowing a realistic estimate of the vacuum-induced gap in graphene when coupled to our chiral cavity. Our calculations show an enhancement in the light--matter interaction due to Dirac nodes and predict an energy gap on the order of 1{\thinspace}meV. The THz chiral PCCs offer a promising platform for exploring cavity-dressed condensed matter with broken TRS.},
issn={2041-1723},
doi={10.1038/s41467-025-60335-x},
url={https://doi.org/10.1038/s41467-025-60335-x}
}

@article{42x4-nlwy,
  title = {Quantum-electrodynamical time-dependent density functional theory description of cavity-mediated interactions between spatially separated molecules},
  author = {Aklilu, Yetmgeta and Yang, Tiany and Covington, Cody and Varga, K\'alm\'an},
  journal = {Phys. Rev. Res.},
  volume = {8},
  issue = {2},
  pages = {023184},
  numpages = {16},
  year = {2026},
  month = {May},
  publisher = {American Physical Society},
  doi = {10.1103/42x4-nlwy},
  url = {https://link.aps.org/doi/10.1103/42x4-nlwy}
}

@article{Shin2026sciadv,
author = {Dongbin Shin  and I-Te Lu  and Benshu Fan  and Emil Vinas
Bostrom  and Hang Liu  and Mark Kamper Svendsen  and Simone Latini
and Peizhe Tang  and Angel Rubio },
title = {Multiple photon field–induced topological states in bulk HgTe},
journal = {Science Advances},
volume = {12},
number = {22},
pages = {eaea5823},
year = {2026},
doi = {10.1126/sciadv.aea5823},
URL = {https://www.science.org/doi/abs/10.1126/sciadv.aea5823},
eprint = {https://www.science.org/doi/pdf/10.1126/sciadv.aea5823},
abstract = {Strong light-matter interactions can be exploited to
modify properties of quantum materials both in and out of thermal
equilibrium. Recent studies suggest that electromagnetic fields in
photonic structures can hybridize with condensed matter systems,
resulting in photon field–dressed collective quantum. Here, we show
that photon fields in photonic structures, including optical cavities
and waveguides, induce emergent topological phases in solids through
polarization-mediated symmetry-breaking mechanisms. Using
state-of-the-art quantum electrodynamic density functional theory
calculations, we demonstrate that strong light-matter coupling can
reconfigure both the electronic and ionic structures of HgTe, driving
the system into Weyl, nodal-line, or topological insulator phases.
These phases depend on the relative orientation of the sample in the
coupling strength. In contrast with laser-driven phenomena, the photon
field–induced symmetry breaking arises from steady-state photon-matter
hybridization, enabling multiple robust topological states to emerge.
Our study demonstrates that vacuum fluctuations in photonic structures
can be used to engineer material properties and realize rich
topological phenomena in quantum materials on demand. Confined photon
fields in a photonic structure can modify the topological phases in
HgTe via symmetry breaking.}}

@article{TiwariFranco2025,
title = {First-principle-based Floquet engineering of solids in the
velocity gauge},
author = {Tiwari, Vishal and Franco, Ignacio},
journal = {Phys. Rev. B},
volume = {112},
issue = {8},
pages = {085139},
numpages = {13},
year = {2025},
month = {Aug},
publisher = {American Physical Society},
doi = {10.1103/2k9g-r77f},
url =
{https://link.aps.org/doi/10.1103/2k9g-r77f}
}

@article{Yu2011,
title = {Equivalent expression of ${\mathbb{Z}}_{2}$ topological
invariant for band insulators using the non-Abelian Berry connection},
author = {Yu, Rui and Qi, Xiao Liang and Bernevig, Andrei and
Fang, Zhong and Dai, Xi},
journal = {Phys. Rev. B},
volume = {84},
issue = {7},
pages = {075119},
numpages = {12},
year = {2011},
month = {Aug},
publisher = {American Physical Society},
doi = {10.1103/PhysRevB.84.075119},
url =
{https://link.aps.org/doi/10.1103/PhysRevB.84.075119}
}


@article{QiWuZhang2006,
author = {Qi, Xiao-Liang and Wu, Yong-Shi and Zhang, Shou-Cheng},
title = {Topological quantization of the spin Hall effect in
two-dimensional paramagnetic semiconductors},
journal = {Phys. Rev. B},
volume = {74},
pages = {085308},
year = {2006},
doi = {10.1103/PhysRevB.74.085308}
}

@article{XiaoChangNiu2010,
author = {Xiao, Di and Chang, Ming-Che and Niu, Qian},
title = {Berry phase effects on electronic properties},
journal = {Rev. Mod. Phys.},
volume = {82},
pages = {1959},
year = {2010},
doi = {10.1103/RevModPhys.82.1959}
}




==> anc/supplement.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (72) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{8}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Troullier}\ and\ \citenamefont
  {Martins}(1991)}]{Troullier1991}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont
  {Troullier}}\ and\ \bibinfo {author} {\bibfnamefont {J.~L.}\ \bibnamefont
  {Martins}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Phys.
  Rev. B}\ }\textbf {\bibinfo {volume} {43}},\ \bibinfo {pages} {1993}
  (\bibinfo {year} {1991})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Perdew}\ and\ \citenamefont
  {Wang}(1992)}]{PerdewWang1992}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~P.}\ \bibnamefont
  {Perdew}}\ and\ \bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Wang}},\
  }\href {https://doi.org/10.1103/PhysRevB.45.13244} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {45}},\
  \bibinfo {pages} {13244} (\bibinfo {year} {1992})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Liu}\ \emph {et~al.}(2025)\citenamefont {Liu},
  \citenamefont {Troisi}, \citenamefont {Hübener}, \citenamefont {Latini},\
  and\ \citenamefont {Rubio}}]{Liu2025sciadv}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Liu}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Troisi}},
  \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Hübener}}, \bibinfo
  {author} {\bibfnamefont {S.}~\bibnamefont {Latini}},\ and\ \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Rubio}},\ }\href
  {https://doi.org/10.1126/sciadv.adz1855} {\bibfield  {journal} {\bibinfo
  {journal} {Science Advances}\ }\textbf {\bibinfo {volume} {11}},\ \bibinfo
  {pages} {eadz1855} (\bibinfo {year} {2025})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Ismail-Beigi}\ \emph {et~al.}(2001)\citenamefont
  {Ismail-Beigi}, \citenamefont {Chang},\ and\ \citenamefont
  {Louie}}]{ismail2001}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Ismail-Beigi}}, \bibinfo {author} {\bibfnamefont {E.~K.}\ \bibnamefont
  {Chang}},\ and\ \bibinfo {author} {\bibfnamefont {S.~G.}\ \bibnamefont
  {Louie}},\ }\href {https://doi.org/10.1103/PhysRevLett.87.087402} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo
  {volume} {87}},\ \bibinfo {pages} {087402} (\bibinfo {year}
  {2001})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Fukui}\ \emph {et~al.}(2005)\citenamefont {Fukui},
  \citenamefont {Hatsugai},\ and\ \citenamefont {Suzuki}}]{Fukui2005}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.}~\bibnamefont
  {Fukui}}, \bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Hatsugai}},\
  and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Suzuki}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J. Phys. Soc.
  Jpn.}\ }\textbf {\bibinfo {volume} {74}},\ \bibinfo {pages} {1674} (\bibinfo
  {year} {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Qi}\ \emph {et~al.}(2006)\citenamefont {Qi},
  \citenamefont {Wu},\ and\ \citenamefont {Zhang}}]{QiWuZhang2006}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {X.-L.}\ \bibnamefont
  {Qi}}, \bibinfo {author} {\bibfnamefont {Y.-S.}\ \bibnamefont {Wu}},\ and\
  \bibinfo {author} {\bibfnamefont {S.-C.}\ \bibnamefont {Zhang}},\ }\href
  {https://doi.org/10.1103/PhysRevB.74.085308} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {74}},\ \bibinfo
  {pages} {085308} (\bibinfo {year} {2006})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Yu}\ \emph {et~al.}(2011)\citenamefont {Yu},
  \citenamefont {Qi}, \citenamefont {Bernevig}, \citenamefont {Fang},\ and\
  \citenamefont {Dai}}]{Yu2011}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Yu}}, \bibinfo {author} {\bibfnamefont {X.~L.}\ \bibnamefont {Qi}}, \bibinfo
  {author} {\bibfnamefont {A.}~\bibnamefont {Bernevig}}, \bibinfo {author}
  {\bibfnamefont {Z.}~\bibnamefont {Fang}},\ and\ \bibinfo {author}
  {\bibfnamefont {X.}~\bibnamefont {Dai}},\ }\href
  {https://doi.org/10.1103/PhysRevB.84.075119} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {84}},\ \bibinfo
  {pages} {075119} (\bibinfo {year} {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Xiao}\ \emph {et~al.}(2010)\citenamefont {Xiao},
  \citenamefont {Chang},\ and\ \citenamefont {Niu}}]{XiaoChangNiu2010}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {Xiao}}, \bibinfo {author} {\bibfnamefont {M.-C.}\ \bibnamefont {Chang}},\
  and\ \bibinfo {author} {\bibfnamefont {Q.}~\bibnamefont {Niu}},\ }\href
  {https://doi.org/10.1103/RevModPhys.82.1959} {\bibfield  {journal} {\bibinfo
  {journal} {Rev. Mod. Phys.}\ }\textbf {\bibinfo {volume} {82}},\ \bibinfo
  {pages} {1959} (\bibinfo {year} {2010})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/supplement.out <==
\BOOKMARK [0][-]{section*.1}{\376\377\000S\000u\000p\000p\000l\000e\000m\000e\000n\000t\000a\000l\000\040\000M\000a\000t\000e\000r\000i\000a\000l\000\040\000f\000o\000r\000:\000\040\000A\000\040\000p\000l\000a\000n\000e\000-\000w\000a\000v\000e\000\040\000a\000p\000p\000r\000o\000a\000c\000h\000\040\000t\000o\000\040\000c\000a\000v\000i\000t\000y\000\040\000q\000u\000a\000n\000t\000u\000m\000\040\000e\000l\000e\000c\000t\000r\000o\000d\000y\000n\000a\000m\000i\000c\000a\000l\000\040\000d\000e\000n\000s\000i\000t\000y\000-\000f\000u\000n\000c\000t\000i\000o\000n\000a\000l\000\040\000t\000h\000e\000o\000r\000y\000\040\000i\000n\000\040\000t\000h\000e\000\040\000l\000o\000n\000g\000-\000w\000a\000v\000e\000l\000e\000n\000g\000t\000h\000\040\000l\000i\000m\000i\000t}{}% 1
\BOOKMARK [1][-]{section*.2}{\376\377\000C\000o\000m\000p\000u\000t\000a\000t\000i\000o\000n\000a\000l\000\040\000d\000e\000t\000a\000i\000l\000s}{section*.1}% 2
\BOOKMARK [2][-]{section*.3}{\376\377\000E\000x\000p\000e\000r\000i\000m\000e\000n\000t\000a\000l\000\040\000c\000o\000n\000t\000e\000x\000t\000:\000\040\000m\000o\000d\000e\000\040\000v\000o\000l\000u\000m\000e\000,\000\040\000v\000a\000c\000u\000u\000m\000\040\000f\000i\000e\000l\000d\000,\000\040\000a\000n\000d\000\040\000c\000o\000u\000p\000l\000i\000n\000g\000\040\000s\000t\000r\000e\000n\000g\000t\000h}{section*.2}% 3
\BOOKMARK [1][-]{section*.4}{\376\377\000V\000e\000l\000o\000c\000i\000t\000y\000-\000g\000a\000u\000g\000e\000\040\000P\000a\000u\000l\000i\040\023\000F\000i\000e\000r\000z\000\040\000H\000a\000m\000i\000l\000t\000o\000n\000i\000a\000n}{section*.1}% 4
\BOOKMARK [2][-]{section*.5}{\376\377\000P\000l\000a\000n\000e\000-\000w\000a\000v\000e\000\040\000\040\000F\000o\000c\000k\000\040\000b\000a\000s\000i\000s}{section*.4}% 5
\BOOKMARK [2][-]{section*.6}{\376\377\000M\000o\000m\000e\000n\000t\000u\000m\000\040\000s\000h\000i\000f\000t\000\040\000a\000n\000d\000\040\000m\000a\000t\000r\000i\000x\000\040\000s\000t\000r\000u\000c\000t\000u\000r\000e}{section*.4}% 6
\BOOKMARK [2][-]{section*.7}{\376\377\000C\000h\000i\000r\000a\000l\000\040\000m\000o\000d\000e\000s\000\040\000a\000n\000d\000\040\000t\000h\000e\000\040\000d\000i\000a\000m\000a\000g\000n\000e\000t\000i\000c\000\040\000p\000l\000a\000s\000m\000a\000\040\000s\000h\000i\000f\000t}{section*.4}% 7
\BOOKMARK [2][-]{section*.8}{\376\377\000S\000y\000m\000m\000e\000t\000r\000y\000\040\000o\000r\000i\000g\000i\000n\000\040\000o\000f\000\040\000t\000h\000e\000\040\000p\000o\000l\000a\000r\000i\000z\000a\000t\000i\000o\000n\000-\000s\000e\000l\000e\000c\000t\000i\000v\000e\000\040\000H\000a\000l\000d\000a\000n\000e\000-\000m\000a\000s\000s\000\040\000s\000e\000l\000e\000c\000t\000i\000o\000n\000\040\000r\000u\000l\000e}{section*.4}% 8
\BOOKMARK [2][-]{section*.9}{\376\377\000D\000e\000n\000s\000i\000t\000y\000\040\000a\000n\000d\000\040\000s\000e\000l\000f\000-\000c\000o\000n\000s\000i\000s\000t\000e\000n\000c\000y}{section*.4}% 9
\BOOKMARK [2][-]{section*.10}{\376\377\000A\000p\000p\000r\000o\000x\000i\000m\000a\000t\000e\000\040\000p\000h\000o\000t\000o\000n\000\040\000e\000x\000c\000h\000a\000n\000g\000e\000-\000c\000o\000r\000r\000e\000l\000a\000t\000i\000o\000n}{section*.4}% 10
\BOOKMARK [1][-]{section*.11}{\376\377\000G\000a\000u\000g\000e\000-\000c\000o\000n\000s\000i\000s\000t\000e\000n\000t\000\040\000n\000o\000n\000l\000o\000c\000a\000l\000\040\000p\000s\000e\000u\000d\000o\000p\000o\000t\000e\000n\000t\000i\000a\000l}{section*.1}% 11
\BOOKMARK [1][-]{section*.12}{\376\377\000P\000a\000u\000l\000i\000\040\000b\000l\000o\000c\000k\000i\000n\000g\000\040\000o\000f\000\040\000t\000h\000e\000\040\000m\000a\000t\000t\000e\000r\040\023\000p\000h\000o\000t\000o\000n\000\040\000c\000h\000a\000n\000n\000e\000l\000s}{section*.1}% 12
\BOOKMARK [1][-]{section*.13}{\376\377\000J\000a\000y\000n\000e\000s\040\023\000C\000u\000m\000m\000i\000n\000g\000s\000\040\000f\000i\000t\000:\000\040\000s\000a\000t\000u\000r\000a\000t\000i\000o\000n\000\040\000v\000e\000r\000s\000u\000s\000\040\000t\000h\000e\000\040\000q\000u\000a\000d\000r\000a\000t\000i\000c\000\040\000l\000i\000m\000i\000t}{section*.1}% 13
\BOOKMARK [1][-]{section*.14}{\376\377\000R\000e\000a\000l\000-\000s\000p\000a\000c\000e\000\040\000d\000e\000n\000s\000i\000t\000y}{section*.1}% 14
\BOOKMARK [1][-]{section*.15}{\376\377\000F\000e\000r\000m\000i\000-\000v\000e\000l\000o\000c\000i\000t\000y\000\040\000a\000n\000i\000s\000o\000t\000r\000o\000p\000y}{section*.1}% 15
\BOOKMARK [2][-]{section*.16}{\376\377\000M\000e\000t\000h\000o\000d\000:\000\040\000o\000n\000e\000-\000s\000i\000d\000e\000d\000\040\000f\000i\000t\000s\000\040\000a\000n\000d\000\040\000t\000h\000e\000\040\000m\000i\000r\000r\000o\000r\000-\000l\000i\000n\000e\000\040\000c\000u\000s\000p}{section*.15}% 16
\BOOKMARK [2][-]{section*.17}{\376\377\000D\000o\000u\000b\000l\000e\000t\000\040\000i\000d\000e\000n\000t\000i\000f\000i\000c\000a\000t\000i\000o\000n\000,\000\040\000t\000h\000r\000e\000s\000h\000o\000l\000d\000,\000\040\000a\000n\000d\000\040\000u\000n\000i\000t\000\040\000c\000o\000n\000v\000e\000r\000s\000i\000o\000n}{section*.15}% 17
\BOOKMARK [2][-]{section*.18}{\376\377\000A\000\040\000d\000a\000t\000a\000-\000q\000u\000a\000l\000i\000t\000y\000\040\000n\000o\000t\000e}{section*.15}% 18
\BOOKMARK [2][-]{section*.19}{\376\377\000R\000e\000s\000u\000l\000t\000s}{section*.15}% 19
\BOOKMARK [1][-]{section*.20}{\376\377\000F\000u\000l\000l\000\040\000B\000r\000i\000l\000l\000o\000u\000i\000n\000-\000z\000o\000n\000e\000\040\000C\000h\000e\000r\000n\000\040\000n\000u\000m\000b\000e\000r}{section*.1}% 20
\BOOKMARK [2][-]{section*.21}{\376\377\000M\000e\000t\000h\000o\000d}{section*.20}% 21
\BOOKMARK [2][-]{section*.22}{\376\377\000M\000e\000s\000h\000\040\000c\000o\000n\000s\000t\000r\000u\000c\000t\000i\000o\000n\000\040\000a\000n\000d\000\040\000t\000h\000e\000\040\000v\000e\000r\000t\000e\000x\000-\000a\000l\000i\000a\000s\000i\000n\000g\000\040\000a\000r\000t\000i\000f\000a\000c\000t}{section*.20}% 22
\BOOKMARK [2][-]{section*.23}{\376\377\000B\000a\000s\000i\000s\000\040\000c\000o\000n\000v\000e\000r\000g\000e\000n\000c\000e\000\040\000f\000o\000r\000\040\000t\000h\000e\000\040\000d\000e\000n\000s\000e\000\040\000C\000h\000e\000r\000n\000-\000n\000u\000m\000b\000e\000r\000\040\000m\000e\000s\000h}{section*.20}% 23
\BOOKMARK [2][-]{section*.24}{\376\377\000A\000\040\000c\000a\000u\000t\000i\000o\000n\000a\000r\000y\000\040\000n\000o\000t\000e\000\040\000o\000n\000\040\000i\000s\000o\000l\000a\000t\000e\000d\000\040\000p\000o\000l\000a\000r\000i\000t\000o\000n\000\040\000d\000o\000u\000b\000l\000e\000t\000s}{section*.20}% 24
\BOOKMARK [2][-]{section*.25}{\376\377\000R\000e\000s\000u\000l\000t\000s}{section*.20}% 25
\BOOKMARK [2][-]{section*.26}{\376\377\000I\000n\000d\000e\000p\000e\000n\000d\000e\000n\000t\000\040\000W\000i\000l\000s\000o\000n\000-\000l\000o\000o\000p\000\040\000c\000r\000o\000s\000s\000-\000c\000h\000e\000c\000k}{section*.20}% 26
\BOOKMARK [2][-]{section*.27}{\376\377\000O\000r\000b\000i\000t\000a\000l\000\040\000m\000a\000g\000n\000e\000t\000i\000z\000a\000t\000i\000o\000n\000\040\000a\000t\000\040\000t\000h\000e\000\040\000D\000i\000r\000a\000c\000\040\000p\000o\000i\000n\000t}{section*.20}% 27
\BOOKMARK [1][-]{section*.28}{\376\377\000D\000i\000c\000h\000r\000o\000i\000s\000m\000\040\000t\000r\000e\000n\000d\000s\000\040\000w\000i\000t\000h\000\040\000c\000o\000u\000p\000l\000i\000n\000g}{section*.1}% 28
\BOOKMARK [2][-]{section*.29}{\376\377\000C\000h\000i\000r\000a\000l\000\040\000c\000a\000v\000i\000t\000y\000:\000\040\000c\000i\000r\000c\000u\000l\000a\000r\000-\000d\000i\000c\000h\000r\000o\000i\000s\000m\000\040\000o\000n\000s\000e\000t\000\040\000f\000r\000e\000q\000u\000e\000n\000c\000y}{section*.28}% 29
\BOOKMARK [2][-]{section*.30}{\376\377\000L\000i\000n\000e\000a\000r\000\040\000c\000a\000v\000i\000t\000y\000:\000\040\000b\000r\000o\000a\000d\000b\000a\000n\000d\000\040\000l\000i\000n\000e\000a\000r\000-\000d\000i\000c\000h\000r\000o\000i\000s\000m\000\040\000e\000n\000h\000a\000n\000c\000e\000m\000e\000n\000t}{section*.28}% 30
\BOOKMARK [2][-]{section*.31}{\376\377\000B\000e\000r\000r\000y\000\040\000t\000o\000p\000o\000l\000o\000g\000y\000,\000\040\000t\000h\000e\000\040\000a\000n\000o\000m\000a\000l\000o\000u\000s\000\040\000H\000a\000l\000l\000\040\000c\000o\000n\000d\000u\000c\000t\000i\000v\000i\000t\000y\000,\000\040\000a\000n\000d\000\040\000c\000i\000r\000c\000u\000l\000a\000r\000\040\000d\000i\000c\000h\000r\000o\000i\000s\000m}{section*.28}% 31
\BOOKMARK [1][-]{section*.32}{\376\377\000R\000e\000f\000e\000r\000e\000n\000c\000e\000s}{section*.1}% 32


==> anc/supplement.tex <==
\documentclass[aps,prb,superscriptaddress,floatfix,nofootinbib]{revtex4-2}
\usepackage{amsmath,amssymb,bm,braket}
\usepackage{graphicx}
\usepackage{xcolor}
\usepackage[colorlinks=true,allcolors=blue]{hyperref}

\newcommand{\kk}{\mathbf{k}}
\newcommand{\GG}{\mathbf{G}}
\newcommand{\KK}{\mathbf{K}}
\newcommand{\rr}{\mathbf{r}}
\newcommand{\RR}{\mathbf{R}}
\newcommand{\AAop}{\hat{\mathbf{A}}}
\newcommand{\Aext}{\mathbf{A}_{\mathrm{ext}}}
\newcommand{\ah}{\hat a}
\newcommand{\adag}{\hat a^{\dagger}}
\newcommand{\eps}{\bm{\varepsilon}}
\newcommand{\nphot}{\langle\hat n\rangle}
\newcommand{\Vcav}{V_{\mathrm{cav}}}

\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thetable}{S\Roman{table}}
\renewcommand{\thefigure}{S\arabic{figure}}

\begin{document}

\title{Supplemental Material for:\\
A plane-wave approach to cavity quantum electrodynamical
density-functional theory in the long-wavelength limit}


\maketitle

This Supplemental Material gives the full derivation of the formalism
summarized in the main text, as well as computational details and the
description of a few additional calculations.

\section{Computational details}
\label{sec:compdetails}

All results in this work use a rectangular four-atom graphene cell
with lattice vectors $a_1=4.6487$~bohr and $a_2=\sqrt{3}\,a_1=8.05179$~bohr,
and $20$~bohr of vacuum spacing normal to the sheet. We use a
norm-conserving carbon pseudopotential~\cite{Troullier1991}, the local
density approximation~\cite{PerdewWang1992}, and a plane-wave cutoff
of $36$~Ry. The self-consistent density at every coupling is converged
on an $18\times12$ $\Gamma$-centered $\kk$-mesh, with time-reversal
symmetry left unreduced for the chiral runs, since circular
polarization breaks it (the full Brillouin-zone Chern-number
calculation of Sec.~\ref{sec:chern} instead uses a separate, denser
mesh, described there). The cavity frequency is $\omega=2$~eV
throughout, and we report results at coupling strengths
$A_0/c=0.01$--$0.05$~a.u., numerically modest in these units but
corresponding, once translated into physical terms, to a regime
extending from near the conventional ultrastrong-coupling threshold to
approaching the deep-strong-coupling regime (Sec.~\ref{sec:expcontext}).
Except where otherwise noted, every main-text and Supplemental
Material result uses an expanded Fock cutoff $M=3$ (four photon
sectors, $m=0$--$3$) to accommodate the photon-replica structure that
appears in the density of states and dielectric function;
convergence in $M$ was checked directly rather than assumed.

\subsection{Experimental context: mode volume, vacuum field, and coupling strength}
\label{sec:expcontext}

The coupling range above can be translated into more directly
interpretable quantities using the mode-volume relation already given
in the main text, Eq.~(2), $A_0/c=\sqrt{2\pi/(V_{\rm cav}\,\omega)}$,
together with the associated single-mode vacuum electric field
amplitude $\mathcal E_0=\omega\,(A_0/c)$ (Gaussian atomic units).
Table~\ref{tab:expcontext} gives, for each coupling studied at
$\omega=2$~eV, the implied cavity mode volume $V_{\rm cav}$, the vacuum
field $\mathcal E_0$, and the dimensionless light--matter coupling
ratio $g/\omega\equiv\lambda/\omega$, using the pointwise
Jaynes--Cummings coupling $\lambda=\sqrt{\Delta(\Delta+\omega)}$ already
tabulated in Table~I of the main text.

\begin{table}[h]
\centering
\caption{Coupling strength translated into cavity mode volume, vacuum
electric field, and Jaynes--Cummings coupling ratio $g/\omega$, at
$\omega=2$~eV. $\lambda_0=hc/\omega\approx620$~nm is the free-space
wavelength at this photon energy.}
\footnotesize
\begin{tabular}{ccccc}
\hline\hline
$A_0/c$ & $V_{\rm cav}$ (nm$^3$) & $V_{\rm cav}/\lambda_0^3$ & $\mathcal E_0$ (GV/m) & $g/\omega$ \\
\hline
0.01 & $127$   & $5.3\times10^{-7}$ & $0.38$ & $0.067$ \\
0.02 & $32$    & $1.3\times10^{-7}$ & $0.76$ & $0.132$ \\
0.03 & $14$    & $5.9\times10^{-8}$ & $1.13$ & $0.197$ \\
0.04 & $7.9$   & $3.3\times10^{-8}$ & $1.51$ & $0.262$ \\
0.05 & $5.1$   & $2.1\times10^{-8}$ & $1.89$ & $0.325$ \\
\hline\hline
\end{tabular}
\normalsize
\label{tab:expcontext}
\end{table}

Two features are worth stating plainly. First, even the weakest
coupling studied already corresponds to $g/\omega\approx0.07$, at the
conventional threshold of the \emph{ultrastrong}-coupling regime
($g/\omega\gtrsim0.1$), and the strongest coupling studied,
$g/\omega\approx0.33$, is well into it, approaching what is sometimes
called the deep-strong-coupling regime; the entire range explored in
this work is therefore not a weak-coupling perturbative regime in the
usual cavity-QED sense, despite the modest absolute size of the
resulting gaps ($9$--$193$~meV against $\omega=2$~eV). Second, the
implied mode volumes are extremely small---$5$--$127$~nm$^3$, six to
seven orders of magnitude below the diffraction-limited optical mode
volume $\lambda_0^3\approx2.4\times10^8$~nm$^3$ at this photon
energy---and the implied vacuum fields, $0.4$--$1.9$~GV/m, are
correspondingly large. These values are far beyond what present-day
dielectric or even plasmonic optical cavities achieve, and should be
read as an idealized theoretical benchmark of the coupling strength
required to produce gaps and Chern-number transitions of the size
reported here, rather than as a directly achievable near-term
experimental parameter regime---consistent with the framing of this
work as a methodological demonstration of a plane-wave QED-DFT
implementation rather than a quantitative prediction for a specific
existing cavity platform.

\section{Velocity-gauge Pauli--Fierz Hamiltonian}
\label{sec:formalism}

We work in Hartree atomic units. The nonrelativistic Pauli--Fierz
Hamiltonian in Coulomb gauge, restricted to a single cavity mode of
frequency $\omega$ in the long-wavelength approximation, reads
\begin{equation}
\hat{H} = \sum_{i}\frac{1}{2}\left(-i\nabla_{i}+\frac{1}{c}\AAop\right)^{2}
  + \hat{V}_{\mathrm{ext}} + \hat{W}_{ee}
  + \omega\!\left(\adag\ah+\tfrac{1}{2}\right),
\label{eq:PF}
\end{equation}
with the quantized, spatially uniform vector potential
\begin{equation}
\AAop = A_{0}\left(\eps\,\ah+\eps^{*}\adag\right),
\qquad
A_{0}=c\sqrt{\frac{2\pi}{\Vcav\,\omega}} .
\label{eq:Aop}
\end{equation}
The polarization vector $\eps$ is kept complex from the outset so that
circular (chiral) modes are included without modification; the
generalization to several modes is trivial and suppressed. Because
$\AAop$ carries no spatial dependence, it commutes with all lattice
translations $T_{\RR}$, so $[\hat H,T_{\RR}]=0$ and the crystal
momentum $\kk$ remains a good quantum number. We emphasize that the
alternative length-gauge form of the Pauli--Fierz Hamiltonian contains
the dipole self-energy $(\bm\lambda\cdot\rr)^2$, which is ill-defined
under periodic boundary conditions. This makes the velocity gauge
particularly natural for a direct plane-wave treatment of periodic
systems, avoiding the subtleties associated with defining the dipole
operator under periodic boundary conditions; we note that
modern-polarization/Berry-phase and related periodic formulations can
address electric fields without invoking an unbounded position
operator, so the velocity gauge should be understood as the most
natural choice for the plane-wave construction pursued here rather than
as the only conceivable one.

\subsection{Plane-wave $\otimes$ Fock basis}

For each $\kk$ in the Brillouin zone we expand the polaritonic
Kohn--Sham orbitals in the tensor-product basis of plane waves and
photon-number states,
\begin{equation}
\Psi_{n\kk}(\rr) = \sum_{\GG}\sum_{m=0}^{M}
  C_{n\kk}(\GG,m)\,\frac{1}{\sqrt{\Omega}}\,e^{i(\kk+\GG)\cdot\rr}\,\ket{m},
\label{eq:ansatz}
\end{equation}
with a Fock-space cutoff $M$ and cell volume $\Omega$. The joint
coefficients $C_{n\kk}(\GG,m)$ describe a nonseparable light--matter
structure within each polaritonic orbital and are not, in general, a
single factorized product.

\subsection{Momentum shift and matrix structure}

Acting on a basis function and writing $\KK\equiv\kk+\GG$,
\begin{equation}
\frac{1}{2}\left(-i\nabla+\frac{\AAop}{c}\right)^{2}e^{i\KK\cdot\rr}\ket{m}
= e^{i\KK\cdot\rr}\,\frac{1}{2}\left(\KK+\frac{\AAop}{c}\right)^{2}\ket{m}.
\end{equation}
This is the central structural simplification: the light--matter
coupling is diagonal in $\GG$. Expanding the square,
\begin{align}
\frac{1}{2}\left(\KK+\frac{\AAop}{c}\right)^{2}
=\;& \frac{|\KK|^{2}}{2}
+ \frac{A_{0}}{c}\Big[(\KK\!\cdot\!\eps)\ah+(\KK\!\cdot\!\eps^{*})\adag\Big]
\nonumber\\
&+ \frac{\AAop^{2}}{2c^{2}},
\label{eq:kinexp}
\end{align}
in which the paramagnetic term couples $\Delta m=\pm1$ and the
diamagnetic term couples $\Delta m=0,\pm2$. Expanding the diamagnetic
operator explicitly for a general, in principle complex, polarization
vector,
\begin{equation}
\AAop^2 = A_0^2\Big[(\eps\!\cdot\!\eps)\,\ah^2
+(\eps^*\!\cdot\!\eps^*)\,\adag{}^2
+(\eps\!\cdot\!\eps^*)\,(2\adag\ah+1)\Big],
\label{eq:Asqgen}
\end{equation}
shows that the two-photon ($\Delta m=\pm2$) channels are controlled
entirely by $\eps\!\cdot\!\eps$, while the number-conserving
diamagnetic shift is controlled by $\eps\!\cdot\!\eps^*=|\eps|^2$. Only
the latter is guaranteed real and positive for any polarization;
$\eps\!\cdot\!\eps$ is real for linear polarization and vanishes
identically for circular polarization, but is a genuinely complex
amplitude for a general elliptical $\eps$. Neither quantity carries
information about handedness, however (Sec.~\ref{sec:helicity} below
identifies the distinct quantity that does). In the basis $(\GG,m)$ the
Kohn--Sham Hamiltonian at fixed $\kk$ becomes
\begin{equation}
H^{(\kk)}_{\GG m,\GG'm'}
= v_{\mathrm{KS}}^{\mathrm{loc}}(\GG-\GG')\,\delta_{mm'}
+ \delta_{\GG\GG'}\,h^{(\KK)}_{mm'}
+ \big[V^{\mathrm{NL}}\big]^{(\kk)}_{\GG m,\GG'm'},
\label{eq:Hblock}
\end{equation}
where the nonlocal term is treated in Sec.~\ref{sec:nl}. For linear
polarization ($\eps$ real) the photonic block is
\begin{align}
h^{(\KK)}_{mm'} =\;&
\Big[\tfrac{1}{2}|\KK|^{2}+\omega(m+\tfrac12)
   +\tfrac{A_0^2}{2c^2}(2m{+}1)\Big]\delta_{mm'}
\nonumber\\
&+\frac{A_0}{c}(\KK\!\cdot\!\eps)
   \Big[\sqrt{m}\,\delta_{m',m-1}+\sqrt{m{+}1}\,\delta_{m',m+1}\Big]
\nonumber\\
&+\frac{A_0^2}{2c^2}
   \Big[\sqrt{m(m{-}1)}\,\delta_{m',m-2}
\nonumber\\
&\qquad\quad+\sqrt{(m{+}1)(m{+}2)}\,\delta_{m',m+2}\Big].
\label{eq:hphot}
\end{align}
The complementary sparsity---local potential diagonal in Fock space,
light--matter coupling diagonal in $\GG$---means that applying $\hat
H$ costs $M{+}1$ FFTs for the local potential plus an $O(N_{\GG}M)$
banded operation for the photonic part. The additional cost over a
bare electronic PW-DFT Hamiltonian application is thus a factor
$\sim(M{+}1)$, with $M$ small (often $M=1$--$2$) at realistic coupling.

\subsection{Chiral modes and the diamagnetic plasma shift}

For circular polarization $\eps_{\pm}=(\hat{\mathbf x}\pm i\hat{\mathbf
y})/\sqrt2$, $\eps_\pm\!\cdot\!\eps_\pm=0$ and
$\eps_\pm\!\cdot\!\eps_\pm^{*}=1$, so Eq.~\eqref{eq:Asqgen} collapses to
$\AAop^{2}=A_0^2(2\adag\ah+1)$: the $\ah^2$ and $\adag{}^2$ terms
vanish and the diamagnetic term becomes diagonal in photon number,
reducing the Fock blocks from pentadiagonal to tridiagonal per
helicity. The paramagnetic coupling
$\frac{A_0}{c}[(\KK\!\cdot\!\eps_\pm)\ah+\mathrm{h.c.}]$ then carries a
complex phase encoding the helicity, which is the origin of the chiral
discrimination physics illustrated in the main text.

\subsection{Symmetry origin of the polarization-selective Haldane-mass
selection rule}
\label{sec:helicity}

The polarization dependence of the Haldane-mass selection rule quoted
in the main text is controlled by a single pseudoscalar built from the
polarization vector,
\begin{equation}
\chi \equiv i\,(\eps\times\eps^*)\cdot\hat{\mathbf z}
= 2\,\mathrm{Im}(\varepsilon_x^*\varepsilon_y),
\label{eq:chi}
\end{equation}
the polarization's handedness. For any real (linearly polarized)
$\eps$, $\eps^*=\eps$, so $\eps\times\eps^*=0$ and $\chi=0$
identically---the symmetry statement underlying the vanishing
topological mass for the linear cavity. For the ideal circular
polarizations $\eps_\pm=(\hat{\mathbf x}\pm i\hat{\mathbf y})/\sqrt2$
used elsewhere in this work,
$\chi=2\,\mathrm{Im}\!\left[\tfrac{1}{\sqrt2}\!\left(\pm
\tfrac{i}{\sqrt2}\right)\right]=\pm1$: the two helicities carry
opposite sign, as required of a quantity that must reverse under time
reversal ($\eps\to\eps^*$, i.e.\ $\chi\to-\chi$) together with the
Haldane mass it controls, since a genuine topological (Haldane) mass is
itself odd under time reversal. This pseudoscalar is distinct from the
quantity $\eps\!\cdot\!\eps^*=|\eps|^2$ appearing in the diamagnetic
term, Eq.~\eqref{eq:Asqgen}, which is real and positive for any
polarization and plays no role in the topological selection rule. The
trivial (Semenoff-type) mass, by contrast, is forbidden by a separate,
purely spatial argument (the spatially uniform $\AAop$ of the
long-wavelength approximation couples identically to both sublattices,
so it cannot distinguish them) and is independent of $\chi$.

For linear polarization, summing $\AAop^{2}/2c^{2}$ over $N_e$
electrons yields a purely photonic quadratic operator that a
Bogoliubov transformation absorbs into a depolarization-shifted
frequency, $\tilde\omega^{2}=\omega^{2}+\omega_p^{2}$ with
$\omega_p^2=4\pi N_e/\Vcav$. Pre-diagonalizing to the squeezed (and,
optionally, coherently displaced) basis improves the Fock-cutoff
convergence at strong coupling, where the polariton vacuum is a
squeezed displaced state relative to the bare photon vacuum.

\subsection{Density and self-consistency}

The electron density is obtained by tracing over the photon index,
\begin{equation}
n(\rr) = \sum_{n\kk}f_{n\kk}\sum_{m}
  \Big|\sum_{\GG}C_{n\kk}(\GG,m)\,e^{i(\kk+\GG)\cdot\rr}\Big|^{2},
\label{eq:density}
\end{equation}
and enters the local Kohn--Sham potential
$v_{\mathrm{KS}}^{\mathrm{loc}}=v_{\mathrm{ext}}+v_{\mathrm H}[n]+
v_{\mathrm{xc}}[n]$ in the usual way. Within a Kohn--Sham QEDFT
treatment the exchange--correlation functional formally acquires
electron--photon correlation contributions; the present scheme treats
the single-mode photon \emph{exactly} at the level of each polaritonic
orbital, with a matter-only $v_{\mathrm{xc}}$ as the natural
mean-field-plus starting point. The self-consistency cycle, the
mixing, and the occupation update are those of a standard PW-DFT code,
augmented by the photon-vacuum-connected occupation selection and the
Pauli-blocking projection of Sec.~\ref{sec:pauli}.

\subsection{Approximate photon exchange-correlation}
\label{sec:photonxc}

The treatment above leaves the exchange-correlation functional
formally incomplete. Because the present scheme is exact only at the
level of each individual polaritonic Kohn--Sham orbital, it retains a
matter-only $v_{\mathrm{xc}}[n]$ inherited unmodified from ordinary
electronic DFT, and the residual electron--photon correlation beyond
this mean-field polaritonic construction---the coupled-problem
analogue of the correlation missed by a single-determinant
treatment---is formally absent. An approximate correction would take
the form of a photon contribution to $v_{\mathrm{xc}}$, evaluated on
the same density and photon-vacuum weight [main text, Eq.~(1)] used
throughout this work, of the kind pursued by the dedicated QEDFT
exchange-correlation functionals cited in the main text; because it
would enter diagonally in the photon index, exactly like the ordinary
local potential of Eq.~\eqref{eq:Hblock}, it could in principle be
incorporated at no extra cost in the Hamiltonian application. A
concrete illustration of what such a term could capture is given by
the complementary, correlation-based treatment of
Ref.~\cite{Liu2025sciadv}, which eliminates the photon analytically via
a high-frequency downfolding and instead treats the electrons at the
self-consistent Hartree--Fock level: their single-particle-only result
agrees with ours for both polarizations (gapless for linear, a Haldane
gap for circular), but the photon-mediated electron--electron
interaction they add on top---absent from any single-particle
treatment, ours included---opens a small ($\sim$few meV) gap for
linearly polarized coupling that is otherwise symmetry-forbidden at
the single-particle level, and enlarges their single-particle
circularly polarized gap by roughly a factor of two. This is precisely
the physics an approximate photon exchange-correlation functional, as
sketched above, would need to capture.

No such correction is implemented in the present code. Every result
reported in the main text and in this Supplemental Material---the
polariton band structures, the density of states, the real-space
densities, the dielectric response, and the Chern numbers of
Sec.~\ref{sec:chern}---uses the bare, matter-only $v_{\mathrm{xc}}[n]$
throughout; only the single-mode photon itself, not its correlation
with the electronic exchange-correlation hole, is treated exactly.
Quantifying the resulting error, and implementing an approximate
photon exchange-correlation functional, is left to future work.

\medskip
As a first, non-self-consistent probe of whether the mechanism of
Ref.~\cite{Liu2025sciadv} is a natural byproduct of the present
scheme, we evaluated a leading-order estimate of the same
photon-exchange channel as a diagnostic on top of the converged
polaritonic bands, rather than as a term feeding back into
$v_{\mathrm{xc}}$ or the self-consistency cycle. Because the cavity
coupling is spatially uniform, it is diagonal in crystal momentum, so
any electron--electron correlation it mediates beyond the present
mean-field construction can only connect states at the same $\kk$.
Treating the valence/conduction doublet at the folded Dirac point
$\KK$ together with an occupied spectator band $s(\KK)$ as a
two-electron subsystem and eliminating the shared photon mode at
second order in $A_0/c$ gives, in the adiabatic (high-frequency) limit
$|\varepsilon_s(\KK)-\varepsilon_v(\KK)|\ll\omega$,
\begin{equation}
\delta_s=\frac{4(A_0/c)^2}{\omega}\Big[\,|\eps\!\cdot\!\mathbf
p_{cs}(\KK)|^2+|\eps\!\cdot\!\mathbf p_{sv}(\KK)|^2\,\Big],
\label{eq:photonexchangeleadingorder}
\end{equation}
with $\mathbf p_{nn'}(\KK)=\braket{n\KK|\mathbf p|n'\KK}$ the same
interband momentum matrix element entering the dielectric response of
Sec.~\ref{sec:dichroism}, summed incoherently over every occupied
spectator band $s\neq v,c$. Both the overall coefficient and the
sum-of-squares structure (rather than the naive exchange-integral
product $p_{cs}p_{sv}$) were fixed by exact diagonalization of a
minimal three-level, two-electron model coupled to a truncated photon
Fock space, not derived and trusted directly; the same check shows the
incoherent sum over multiple spectator bands is accurate to only
$10$--$20\%$, and that Eq.~\eqref{eq:photonexchangeleadingorder}
underestimates the true splitting once $\varepsilon_s-\varepsilon_v$
approaches $+\omega$ from below, i.e.\ near a genuine single-photon
resonance between the spectator band and the cavity mode.

Evaluated at the folded Dirac point for both polarizations at
$A_0/c=0.01$--$0.05$ and $\omega=2$~eV, every occupied spectator band
lies $5$--$18$~eV from $\varepsilon_v(\KK)$, safely outside the
resonant regime identified above, so
Eq.~\eqref{eq:photonexchangeleadingorder} should be reliable here. The
resulting estimate is negligible: summed over all occupied spectator
bands, $\sum_s\delta_s$ is of order $10^{-14}$--$10^{-11}$~eV for both
linear and circular polarization at every coupling tested---many
orders of magnitude below the $\sim$few meV scale of
Ref.~\cite{Liu2025sciadv}. This gap is too large to be an artifact of
either approximation identified above. Instead, the individual matrix
elements $\mathbf p_{cs}$, $\mathbf p_{sv}$ are themselves suppressed
to the level of numerical noise for every spectator band tested except
one, both at the Dirac point and, less dramatically, at a generic
$\kk$-point away from it where $v$ and $c$ are no longer
near-degenerate. We interpret this as a consequence of the mirror
symmetry $z\to-z$ of the (ideally flat) graphene sheet: the in-plane
polarizations used throughout this work ($\eps\cdot\hat z=0$ for both
the linear and circular cases) couple only within the mirror-even
($\sigma$-bonding) or mirror-odd ($\pi$) manifolds separately, never
between them, while $v$ and $c$ are themselves $\pi$-derived states.
Because the occupied manifold at the Dirac point is overwhelmingly
$\sigma$-like, only the handful of other $\pi$-derived occupied bands
are symmetry-allowed spectators for this particular channel, which
plausibly accounts for the smallness of the estimate independent of
the approximations made in deriving it.

We stress that this is a diagnostic of one specific, leading-order
photon-exchange channel, not a demonstration that the physics of
Ref.~\cite{Liu2025sciadv} is absent from the present formalism: their
result comes from a self-consistent Hartree--Fock treatment of the
photon-mediated interaction, evaluated self-consistently rather than
as a single perturbative correction on top of already-converged bands,
and the symmetry argument above is specific to an idealized, perfectly
planar sheet with purely in-plane coupling. Quantifying the resulting
error against a genuinely self-consistent photon
exchange-correlation treatment, including channels that break the
mirror symmetry above (an out-of-plane coupling component,
substrate-induced buckling, or finite-temperature ripples), is left to
future work.


\section{Gauge-consistent nonlocal pseudopotential}
\label{sec:nl}

Plane-wave calculations use pseudopotentials whose separable
(Kleinman--Bylander, KB) part is nonlocal,
$\hat V_{\mathrm{NL}}=\sum_{a,lm}\ket{\beta^a_{lm}}D^a_l\bra{\beta^a_{lm}}$.
The minimal-coupling substitution $-i\nabla\to-i\nabla+\AAop/c$ gauges the
kinetic and local terms but not $\hat V_{\mathrm{NL}}$, because a nonlocal
operator does not commute with the position-dependent gauge phase. Under the
gauge unitary the kernel acquires a phase,
\begin{equation}
V_{\mathrm{NL}}(\rr,\rr')\to
V_{\mathrm{NL}}(\rr,\rr')\,\exp\!\Big[-\tfrac{i}{c}\AAop\!\cdot\!(\rr-\rr')\Big].
\label{eq:gaugedNL}
\end{equation}
This is also why $V^{\mathrm{NL}}$ is the one term in the Hamiltonian block
of Eq.~\eqref{eq:Hblock} of the main text that is \emph{not} diagonal in the
photon index $m$. For a local potential $\rr=\rr'$ identically, so the phase
in Eq.~\eqref{eq:gaugedNL} collapses to unity and never touches the photon
degree of freedom at all---which is why $v_{\mathrm{KS}}^{\mathrm{loc}}$
remains exactly $\delta_{mm'}$. The KB kernel, by contrast, has finite range
($|\rr-\rr'|\lesssim2r_c$, see below), so $\rr\neq\rr'$ generically within
its support; once the field is quantized, $\AAop=A_0(\eps\ah+\eps^*\adag)$ is
a bosonic operator rather than a c-number, so Eq.~\eqref{eq:gaugedNL} becomes
an operator acting on Fock space with intrinsically off-diagonal matrix
elements in $m$. Expanding it (below) reproduces exactly the same
$\Delta m=\pm1,\pm2$ ladder structure already seen in the photonic block
$h^{(\KK)}_{mm'}$, Eq.~\eqref{eq:hphot}---here generated by the projector's
momentum-space gradient rather than by the bare kinetic energy.

Omitting this factor breaks gauge invariance, violates the
Thomas--Reiche--Kuhn $f$-sum rule (through the commutator
$[\hat V_{\mathrm{NL}},\rr]\neq0$), and---most seriously in QEDFT---produces an
inconsistent current, since the current is precisely the quantity that sources
the cavity mode.

For a classical uniform field the correction amounts to evaluating the
projectors at the shifted momentum,
$\beta_{lm}(\KK)\to\beta_{lm}(\KK+\mathbf A/c)$~\cite{ismail2001}: the same
$\KK+\mathbf A/c$ structure as the kinetic term. For the quantized field the
shift is an operator and the phase in Eq.~\eqref{eq:gaugedNL} becomes a photon
displacement operator $\hat D(\xi)$ with electron-geometry-dependent argument
$\xi(\mathbf s)=-iA_0\eps^*\!\cdot\!\mathbf s/c$, whose Fock matrix elements are
the standard associated-Laguerre expressions. Because the kernel has support
only for $|\rr-\rr'|\lesssim2r_c$, the expansion parameter is
$\eta\equiv A_0 r_c/c\ll1$ ($\sim10^{-3}$--$10^{-2}$ even at strong coupling),
so a low-order Taylor expansion of the projectors suffices:
\begin{equation}
\beta_{lm}\!\Big(\KK+\tfrac{\AAop}{c}\Big)\simeq
\beta_{lm}(\KK)+\tfrac{1}{c}\AAop\!\cdot\!\nabla_\KK\beta_{lm}(\KK)
+O(\eta^2).
\label{eq:taylor}
\end{equation}
The first-order term restores the paramagnetic coupling ($\Delta m=\pm1$), is
equivalent to adding the nonlocal commutator current
$\tfrac{i}{c}[\hat V_{\mathrm{NL}},\rr]\!\cdot\!\AAop$, and repairs the sum rule
to $O(\eta)$; the second-order term is the nonlocal diamagnetic contribution
($\Delta m=0,\pm2$). Both preserve the separable KB form and the Fock
bandwidth of Eq.~\eqref{eq:hphot}: the projector set is augmented by the three
Cartesian gradient projectors per channel,
$\{\beta_{lm},\partial_\alpha\beta_{lm}\}$, at a cost factor $\le4$.

The required projector gradient has a compact closed form. Writing
$\beta^a_{lm}(\KK)=\frac{4\pi}{\sqrt\Omega}(-i)^l
e^{-i\KK\cdot\bm\tau_a}Y_{lm}(\hat\KK)f_l(K)$ with
$f_l(K)=\int_0^\infty dr\,r^2 j_l(Kr)\beta_l(r)$, and noting that the gauge
phases referenced to the atomic center cancel the structure-factor gauge phase
(so only the atom-centered part is shifted), one finds
\begin{align}
\nabla_\KK\!\left[Y_{lm}(\hat\KK)f_l(K)\right]
=&\sqrt{\tfrac{l}{2l+1}}\,F_l^{(-)}(K)\,\mathbf Y^{\,l-1}_{lm}(\hat\KK)
\nonumber\\
&+\sqrt{\tfrac{l+1}{2l+1}}\,F_l^{(+)}(K)\,\mathbf Y^{\,l+1}_{lm}(\hat\KK),
\label{eq:gradbeta}
\end{align}
where $\mathbf Y^{l'}_{lm}$ are vector spherical harmonics and
$F_l^{(\pm)}(K)=\int_0^\infty dr\,r^3 j_{l\pm1}(Kr)\beta_l(r)$. The gradient
couples channel $l$ only to $l\pm1$ (the dipole selection rule), each branch
carrying a single regular Bessel quadrature; since $j_l(x)\sim x^l$, both
branches are regular as $K\to0$. If a velocity-gauge real-time TDDFT code
already implements $[\hat V_{\mathrm{NL}},\rr]$ matrix elements, the identical
quadratures are reused. Whatever truncation is chosen for the Hamiltonian, the
\emph{same} truncation must be used in the current that sources the cavity
field, or the sum-rule violation re-enters through the back door.

\section{Pauli blocking of the matter--photon channels}
\label{sec:pauli}

When the coupled problem is solved with a factorized ansatz---one polaritonic
orbital per matter state, each carrying its own photon cloud---the mean-field
construction can violate the Pauli principle in two ways that are specific to,
or amplified in, periodic systems.

First, in velocity gauge the paramagnetic operator has a \emph{diagonal} matrix
element in every band equal to the group velocity,
$\braket{\phi_{i\kk}|\KK\!\cdot\!\eps|\phi_{i\kk}}=
\braket{\hat{\mathbf p}\!\cdot\!\eps}_{i\kk}$. A single current-carrying Bloch
state coupled to its own photon replica through this diagonal term behaves as a
displaced oscillator with one-photon weight
$w_1\simeq[(A_0/c)\braket{\hat{\mathbf p}\!\cdot\!\eps}/\omega]^2$. In a
molecule, bound stationary states carry no current and this channel is absent;
in a crystal it is generically nonzero. In a time-reversal-symmetric ground
state the single cavity mode couples to the \emph{total} current, which
vanishes by time-reversal symmetry, so the $\pm\kk$ contributions cancel
coherently; the factorized ansatz instead gives each electron its own photon
and sums the displacements incoherently, which would inflate the photon number
for the linearly polarized drive studied in the main text, where time reversal
is preserved. The chiral drive breaks time-reversal symmetry by construction,
so this cancellation argument does not apply to it: a persistent,
helicity-locked current is the expected signature of the induced Haldane mass,
not an artifact, and the ``self-displacement'' language above is only a
diagnosis for the time-reversal-symmetric case.

Second, the single-particle polariton problem freely hybridizes an occupied
band $i$ with another \emph{occupied} band $j$ plus a photon whenever
$\varepsilon_i+\omega\approx\varepsilon_j$; in the many-body problem this
process is Pauli-blocked.

Both artifacts can in principle be removed by projecting the $m\ge1$
components of the \emph{occupied} orbitals onto the orthogonal complement of
the occupied $m=0$ electronic manifold after each update,
\begin{equation}
\psi_{i,m\ge1}\to\hat Q\,\psi_{i,m\ge1},\qquad
\hat Q=1-\sum_{j\in\mathrm{occ}}\ket{\phi_j^{(0)}}\bra{\phi_j^{(0)}},
\label{eq:Q}
\end{equation}
where $\phi_j^{(0)}$ are the (orthonormalized) $m=0$ components of the occupied
orbitals. At zero coupling the occupied orbitals are pure $m=0$ and $\hat Q$
is the identity on the relevant subspace, so the projection is a strict
no-op, and at weak coupling it behaves as intended: it removes the
self-displacement and occupied--occupied resonance channels and restores the
total energy to its cavity-free value within the self-consistency tolerance.


\section{Jaynes--Cummings fit: saturation versus the quadratic limit}
\label{sec:jc}

The main text fits the five Haldane gaps of Table~I to the saturating
Jaynes--Cummings (JC) two-level form,
$\Delta_{\rm JC}(A_0/c)=\sqrt{(\omega/2)^2+(\beta A_0/c)^2}-\omega/2$,
with a single coupling constant $\beta$ (so that $\lambda\equiv\beta
A_0/c$), to within $3\%$ in the pointwise-implied $\lambda/A_0$. Because
the gap-to-photon-energy ratio explored, $\Delta/\omega\lesssim0.1$, is
still comparatively modest, it is natural to ask whether this good fit
already distinguishes genuine JC saturation from its leading-order
quadratic (perturbative) limit, $\Delta_{\rm quad}(A_0/c)=\alpha
(A_0/c)^2$ with $\alpha=\beta^2/\omega$, or whether the two forms are
simply indistinguishable over this range.

A direct least-squares comparison, fitting each one-parameter form to
all five points independently, favors the full JC form appreciably: the
worst-point residual is $5.7\%$ (JC) versus $12.5\%$ (quadratic), and
the root-mean-square residual is $0.86$~meV (JC) versus $3.1$~meV
(quadratic)---nearly a factor of four larger for the quadratic-only fit.
The present data therefore already mildly favor genuine saturation over
the leading quadratic term alone, rather than being unable to
distinguish the two. That said, the distinction is not overwhelming
(both forms fit all five points to within $13\%$), and the present
range does not reach the regime $\Delta\to\lambda-\omega/2$ where
saturation becomes qualitatively unmistakable; extending the coupling
range further, or working at smaller $\omega$ so that a given
$\Delta/\omega$ is reached at weaker $A_0/c$, would make the
distinction sharp and is a natural, low-cost extension requiring only
additional self-consistent calculations at existing settings, not new
formalism.

\section{Real-space density}
\label{sec:density}

The real-space electron density and the cavity-induced density
difference shown in the main text confirm that both cavities push
charge from the interstitial region onto the C--C bonds. The linear
and chiral difference patterns
are of comparable magnitude but differ in detail, reflecting the
different symmetry of the two drives: the linearly polarized field
singles out a fixed in-plane axis, while the chiral field respects the
three-fold rotational symmetry of the honeycomb lattice on average.
The electron density integrates to $N_e=16.0000$ for the cavity-free,
linear, and chiral densities alike, to four decimal places, confirming
charge is neither created nor destroyed by the cavity coupling.

\section{Fermi-velocity anisotropy}
\label{sec:vF}

\subsection{Method: one-sided fits and the mirror-line cusp}

The local Fermi velocity at the folded Dirac point is extracted by a
linear fit to the tracked matter-doublet bands along two open $\kk$-path
windows through it: $k_x\in[\frac13-0.25,\frac13+0.25]$ (parallel, the
$\Gamma$--$X$ direction) and $k_y\in[-0.25,0.25]$ at fixed
$k_x=\frac13$ (transverse). A symmetric, two-sided fit centered on the
touching point works for the parallel cut but fails outright for the
transverse one: $k_y=0$ is a genuine mirror line of the rectangular
cell, so each tracked band satisfies $E(k_y)=E(-k_y)$ exactly and forms
a \emph{cusp}, not a crossing, at $k_y=0$; a symmetric window averages
the equal-and-opposite left/right slopes to zero. We therefore fit
one-sided everywhere, skipping the single mesh point nearest the
touching point and fitting a line through the next $6$ points on one
side only, then average the four such one-sided slopes (valence and
conduction branches, both sides) to obtain $v_F$. This also happens to
cure an unrelated problem on the parallel cut, described next.

On the parallel cut, the four one-sided slopes do not agree with one
another as well as they do on the transverse cut: e.g.\ for the bare
(cavity-off) valence branch, the two sides differ by $\sim35\%$
($8.62\times10^5$ vs.\ $5.82\times10^5$~m/s), with the side toward
$\Gamma$ showing visibly more curvature (fit residual $\sim10$~meV)
than the side away from it ($\sim0.2$~meV). This asymmetry is
identical, to three significant figures, in the bare pass at every
coupling studied, so it is not a cavity artifact or a residual
avoided-crossing contamination; it is the same intrinsic trigonal
warping responsible for the mesh-vertex aliasing check of
Sec.~\ref{sec:mesh}, made visible here because $k_x$ (unlike $k_y$) is
not a mirror line of the cell, so left and right slopes need not
agree. The parallel-direction $v_F$ reported below is therefore a
coarse, four-way-averaged velocity rather than a strictly local
tangent slope, and carries correspondingly more intrinsic ambiguity
than the transverse value, whose left/right agreement is a built-in
consistency check (Table~\ref{tab:vFdata}).

\subsection{Doublet identification, threshold, and unit conversion}

The tracked doublet at each coupling is identified by the same
photon-vacuum-weight and local-gap-minimization method used elsewhere
in this work (window $2.5$~eV, $w_0>0.9$). At the single strongest
coupling studied, chiral $A_0/c=0.05$, the lower branch's weight
($w_0=0.898$) falls marginally below this default threshold on both
cuts, and the automated search returns no candidate; relaxing the
threshold to $w_0>0.85$ recovers the same band indices found at every
other chiral coupling ($17,20$ parallel; $17,21$ transverse). We take
the resulting fit at face value because it is corroborated
independently: the gap extracted from the parallel cut ($198.7$~meV)
and from the transverse cut ($200.8$~meV) agree to within $1\%$,
despite being independent fits to independent $\kk$-path data, which
would not be expected if either cut had locked onto the wrong pair of
bands. As documented in Sec.~\ref{sec:pauli-track}, the doublet is
tracked only within these local windows, not around the full zone.

All $\kk$-values in the code's output are labeled ``$(2\pi/a)$'' using
a single reference lattice constant $a_1=4.6487$~bohr for both $k_x$
and $k_y$, even though the physical $y$-direction lattice constant of
the rectangular cell is $a_2=\sqrt3\,a_1=8.05179$~bohr; converting the
transverse slope with $a_2$ instead of $a_1$ inflates the apparent
bare anisotropy by very nearly a factor of $2$ and was caught and
corrected before any of the numbers below were computed.

\subsection{A data-quality note}

Because the bare (cavity-off) pass does not depend on $A_0/c$, its
$v_F$ should agree exactly across every coupling batch it was computed
alongside; pooling all bare measurements is therefore both a
convenient way to pin down the bare baseline and a sensitive
consistency check on the input data itself. The parallel-direction
bare velocity is reproduced to $0.09\%$ across ten independent
coupling batches. The transverse-direction bare velocity is similarly
tight ($0.2$--$0.5\%$) across every batch \emph{except} one: the
original linear-cavity transverse batch (couplings $0.01$, $0.03$,
$0.04$, $0.05$) shows a bare $v_F$ that drifts monotonically downward
by $4.4\%$ from the weakest to the strongest nominal coupling in that
batch---not physically possible for a cavity-independent quantity, and
the same class of batch-generation inconsistency as the duplicated
$A_0/c=0.02$ folder documented below. We therefore quote the bare
baseline from the unaffected measurements only (chiral-batch
transverse, $5$ points, plus the two most recent transverse uploads),
giving $v_\parallel=8.662\times10^5$~m/s, $v_\perp=9.086\times
10^5$~m/s, anisotropy $+4.9\%$; this supersedes a less careful
estimate quoted earlier in this project's working notes. None of the
per-coupling cavity anisotropies in Table~\ref{tab:vFdata} depend on
this baseline (each is computed from its own matched cavity-on
parallel and transverse fit), so this correction affects only the
reference line, not the reported trend.

Separately, an early transverse-direction upload for linear
$A_0/c=0.02$ was byte-for-byte identical to the $A_0/c=0.01$ file, an
apparent copy-rather-than-regenerate error in the run script; the
replacement upload used for Table~\ref{tab:vFdata} is verified
distinct (band energies differ by up to $3.8$~eV across the spectrum,
and its gap, $9.4$--$9.7$~meV, falls between the $A_0/c=0.01$ and
$0.03$ values as expected for a genuine intermediate coupling) before
being used for any of the numbers reported here.

\subsection{Results}

\begin{table}[h]
\centering
\caption{Fermi velocity ($10^5$~m/s) and gap (meV) from the parallel
and transverse cuts, cavity pass, at every coupling and cavity type
studied. Gap agreement between the two independently fit cuts is a
cross-check that both are tracking the same doublet.}
\begin{tabular}{cccccc}
\hline\hline
cavity & $A_0/c$ & $v_\parallel$ & $v_\perp$ & gap$_\parallel$ & gap$_\perp$ \\
\hline
linear & 0.01 & 8.666 & 8.998 & 7.7  & 11.3 \\
linear & 0.02 & 8.673 & 8.841 & 9.7  & 9.4  \\
linear & 0.03 & 8.675 & 8.582 & 13.3 & 6.2  \\
linear & 0.04 & 8.690 & 8.270 & 24.4 & 5.3  \\
linear & 0.05 & 8.692 & 7.843 & 41.7 & 22.7 \\
chiral & 0.01 & 8.619 & 9.072 & 17.5 & 9.9  \\
chiral & 0.02 & 8.360 & 8.859 & 39.0 & 35.6 \\
chiral & 0.03 & 7.700 & 8.267 & 79.8 & 77.5 \\
chiral & 0.04 & 6.760 & 7.252 & 133.2& 133.0\\
chiral & 0.05 & 5.675 & 6.096 & 198.7& 200.8\\
\hline\hline
\end{tabular}
\label{tab:vFdata}
\end{table}

\begin{figure}[h]
\centering
\includegraphics[width=\columnwidth]{vF_anisotropy_v2.png}
\caption{Cavity-induced Fermi-velocity anisotropy vs.\ coupling,
computed from Table~\ref{tab:vFdata}, relative to the bare baseline of
$+4.9\%$ (dashed). The linear cavity crosses this baseline near
$A_0/c\approx0.025$ and moves increasingly away from it; the chiral
cavity stays within a few percent of it throughout.}
\label{fig:vFanisotropy}
\end{figure}

One feature of Table~\ref{tab:vFdata} is worth flagging rather than
explaining away: for the linear cavity at weak coupling
($A_0/c=0.01$--$0.03$), gap$_\perp$ \emph{decreases} while
gap$_\parallel$ grows, i.e.\ the two cuts see the local gap moving in
opposite directions with coupling even though both report on the same
nominal $A_0/c$. Both cuts pass through the same tracked doublet at
the same $\kk$-point, so this is not a doublet-identification error;
it says the gap surface is not simply a single number that grows with
coupling but has real $\kk$-dependent structure near $\KK$ that a
single-cut (or two-band, angle-averaged) picture would miss. We have
not traced this to a specific mechanism and flag it as worth a closer
look rather than asserting one.

\section{Full Brillouin-zone Chern number}
\label{sec:chern}

This section gives the full details of the topological calculation
summarized in the main text (Fig.~3 there), which confirms directly
that the chiral-cavity Haldane gap of Sec.~\ref{sec:formalism}
carries genuine, quantized Berry-phase topology rather than being
inferred from the gap character at $\KK$ alone.

\subsection{Method}

The local gap character at $\KK$ established in the main text does
not by itself prove that the occupied manifold is topologically
nontrivial: a two-band effective description of a single avoided
crossing can carry an ill-defined or gauge-dependent Berry phase if
treated in isolation, and only a calculation over the entire occupied
manifold, on a mesh that closes exactly on the Brillouin-zone torus,
gives an unambiguous integer. We use the lattice construction of
Fukui, Hatsugai, and Suzuki (FHS)~\cite{Fukui2005}. For $N_{\rm occ}$
occupied bands at each mesh point $\kk_i$, collect the Bloch
coefficients of Eq.~(3) of the main text into an $N_{\GG}(M{+}1)\times
N_{\rm occ}$ matrix $\Psi(\kk_i)$ and define the $U(1)$ link variable
between neighbors on the mesh from the determinant of their overlap,
\begin{equation}
U(\kk_i,\kk_j) = \frac{\det\!\big[\Psi^\dagger(\kk_i)\Psi(\kk_j)\big]}
{\big|\det\!\big[\Psi^\dagger(\kk_i)\Psi(\kk_j)\big]\big|}.
\label{eq:link}
\end{equation}
Around each elementary plaquette with corners $\kk_1,\kk_2,\kk_3,\kk_4$
(counterclockwise), the discretized curvature is
\begin{equation}
F(\kk_1) = -\,\mathrm{Im}\,\ln\!\Big[
U(\kk_1,\kk_2)\,U(\kk_2,\kk_3)\,U(\kk_3,\kk_4)\,U(\kk_4,\kk_1)\Big],
\label{eq:plaqcurv}
\end{equation}
with the branch of $\ln$ fixed by $F\in(-\pi,\pi]$, and the total
Chern number is $C=\frac1{2\pi}\sum_{\rm plaquettes}F$. Because
$\Psi(\kk_i)$ enters Eq.~\eqref{eq:link} only through the determinant
of a projector-like overlap, $C$ is invariant under any $\kk$-dependent
unitary rotation of the occupied orbitals at each $\kk_i$---the
defining property that makes it well defined for the full manifold
even where individual bands are not globally smooth or individually
gapped, which is generically the case here once the photon-replica
manifold is included (Sec.~\ref{sec:pauli-track} below).

The occupied manifold entering $\Psi(\kk_i)$ is fixed, by construction,
to the $N_{\rm occ}=8$ polaritonic bands adiabatically connected to the
eight cavity-free valence bands of the four-atom cell: at $A_0/c=0$
these are simply the ordinary valence bands (pure $m=0$), and this
fixed count of bands is carried through continuously as the coupling is
switched on, rather than reselected at each coupling by an energy
window, a photon-vacuum-weight threshold, or any other criterion.
Because $C$ [Eqs.~\eqref{eq:link}--\eqref{eq:plaqcurv}] depends on
$\Psi(\kk_i)$ only through the projector onto its column space, no
continuity tracking of \emph{individual} bands within this
eight-dimensional manifold across $\kk$ is required or performed---only
the overall dimension of the occupied subspace at each $\kk_i$, which
stays fixed at $8$ throughout, since the manifold remains gapped from
the unoccupied bands everywhere on the mesh at every coupling reported
in Table~\ref{tab:chern}. This is a different, and in one respect
weaker, notion of ``occupied'' than the photon-vacuum-weight-based
selection used for the density of states and the Pauli-blocking
discussion of Sec.~\ref{sec:pauli}: it fixes the manifold by band count
and adiabatic continuity rather than by a physical occupation
criterion, which is what is needed for a topological invariant that is
only well defined for a fixed-dimensional, everywhere-gapped subspace.
The two notions coincide in spirit---both track the eight
valence-derived polariton bands---but only the present, count-based
definition is used for every Chern number quoted in this work.

We validated the implementation, prior to applying it to graphene,
against the analytically solvable two-band Qi--Wu--Zhang
lattice-Chern-insulator Hamiltonian~\cite{QiWuZhang2006},
$H(\kk)=\sin k_x\,\sigma_x+\sin k_y\,\sigma_y+(u+\cos k_x+\cos
k_y)\,\sigma_z$, whose lower-band Chern number is known exactly
($0$ for $|u|>2$, $\pm1$ for $|u|<2$, with the sign set by the sign of
$u$). On a $20\times20$ periodic mesh our implementation reproduces
$C=-1,0,+1$ for $u=1,3,-1$ respectively to ten decimal digits,
confirming both the link-variable/plaquette bookkeeping and, separately,
the periodic-wraparound bookkeeping used to close the mesh across the
zone boundary (Sec.~\ref{sec:mesh} below), before either was applied
to the interacting polaritonic bands.

\subsection{Mesh construction and the vertex-aliasing artifact}
\label{sec:mesh}

The band-structure and DOS calculations elsewhere in this work use an
open $\kk$-path or a hand-specified 2D window (Fig.~1 of the main
text) and never need to close on the Brillouin-zone torus. A Chern
number does: the plaquettes spanning the zone boundary must link
$\kk$ and $\kk+\mathbf b$ ($\mathbf b$ a reciprocal-lattice vector) as
the same physical state, related by the usual Bloch relabeling of
plane-wave coefficients, $C_{\kk+\mathbf b}(\GG,m)=C_{\kk}(\GG+\mathbf
b,m)$. We therefore generate the mesh directly from the code's own
reciprocal-lattice vectors $\mathbf b_1,\mathbf b_2$ rather than a
hand-typed sweep, guaranteeing closure to machine precision,
\begin{equation}
\kk_{i_1i_2} = \frac{i_1+s_1}{N_1}\,\mathbf b_1
             + \frac{i_2+s_2}{N_2}\,\mathbf b_2,
\qquad
\begin{aligned}
i_1&=0,\dots,N_1{-}1,\\
i_2&=0,\dots,N_2{-}1,
\end{aligned}
\label{eq:mesh}
\end{equation}
with an optional fractional shift $s_1,s_2\in[0,1)$, defaulting to
$0$ (a $\Gamma$-centered mesh).

An unshifted mesh, however, places the (rectangular-cell-folded)
Dirac point exactly on a mesh vertex: $k_y=0$ is always a mesh row,
and $k_x=\frac13$ falls exactly on a mesh column whenever $N_1$ is a
multiple of $3$. A first attempt on an $18\times12$ mesh in this
configuration gave $C\approx0$ for every case studied, including the
gapped chiral case where a nonzero integer was expected. Inspection
of the plaquette-resolved curvature showed the cause directly: a
handful of plaquettes immediately adjacent to the Dirac point carried
curvature of order $\pm0.4$, an order of magnitude above the
$\sim0.02$ background level elsewhere on the mesh, in two pairs of
opposite sign that nearly canceled. With the singular curvature
sitting exactly on a mesh vertex rather than inside a plaquette, the
discretized sum in Eq.~\eqref{eq:plaqcurv} aliases the true,
sharply-peaked curvature into large, nearly-canceling neighboring
plaquette values instead of resolving the correct integer. A
half-mesh shift, $s_1=s_2=\frac12$, guarantees neither $k_x=\frac13$
nor $k_y=0$ lands on a vertex for any $N_1,N_2$, and removes the
artifact; the shift is a rigid translation that does not affect the
periodic closure validated above. All results quoted here and in the
main text use $s_1=s_2=\frac12$ on an $N_1\times N_2=100\times58$
mesh ($5800$ $\kk$-points), roughly double the linear density of the
$18\times12$ mesh used for the density and optical response
elsewhere, chosen so that the curvature hot spots identified below
(Fig.~3 of the main text) are resolved by several mesh points rather
than one. For the sign-reversed $C=-1$ notch at $A_0/c=0.05025$
(Sec.~\ref{sec:chern-results}) we additionally checked three further
shifted meshes at $60$, $1450$, and $9880$ $\kk$-points, all built
from Eq.~\eqref{eq:mesh} with the same $s_1=s_2=\frac12$ shift; all
four agree on $C=-1$, the most stringent convergence test in this
work.

\subsection{Basis convergence for the dense Chern-number mesh}

The $5800$-$\kk$-point mesh above is roughly $27\times$ denser than
the $18\times12$ mesh used for the density and optical-response
results reported elsewhere in this work. All Chern-number calculations
reported here, including this dense mesh and the $100\times58$
production mesh of Sec.~\ref{sec:chern-results}, use the same
$36$~Ry plane-wave cutoff and Fock-space cutoff $M=3$ as every other
result in this work; no reduction of either the plane-wave basis or
the Fock cutoff was needed to keep these calculations tractable at
these mesh densities.

\subsection{A cautionary note on isolated polariton doublets}
\label{sec:pauli-track}

The photon-replica manifold makes a subtlety unavoidable that a
single clean two-band avoided crossing (e.g., an ordinary
semiconductor gap) would not raise. A single polariton doublet can be
isolated at a given $\kk$-point by photon-vacuum weight
[main text, Eq.~(1)] and followed across a local window by maximum
wavefunction overlap between neighboring $\kk$-points, exactly as
done for the band-structure traces of Fig.~1 in the main text; this
lets one define an open-patch Berry flux for that doublet alone,
useful for locating and characterizing individual avoided crossings
(and used for the cross-validation above). We found, however, that
such a doublet, continued this way across the \emph{entire} Brillouin
zone, is generically \emph{not} a globally well-defined, gapped
two-band subspace: continuity tracking can carry it across a
crossing with a third band elsewhere in the zone, at which point its
own accumulated Berry flux ceases to be a meaningful, gauge-invariant
quantity on its own. Concretely, the doublet used to characterize the
$\KK$-valley crossing in the paragraph above, followed by continuity
over the full $100\times58$ mesh, integrates to a flux consistent
with zero rather than any clean integer, with its curvature
concentrated anomalously along a single $\kk_x$ column rather than
localized near the physical crossings---the signature of exactly such
a band-relabeling event. This is not a contradiction of the
quantized manifold result reported above: only the \emph{full}
occupied manifold is guaranteed to be gapped everywhere on the mesh,
and therefore only its Chern number, not that of any isolated
sub-doublet, is a well-defined invariant. All Chern numbers reported
in this work are computed for the full eight-band occupied manifold
for this reason.

\subsection{Results}
\label{sec:chern-results}

\begin{table}[h]
\centering
\caption{Chern number of the occupied eight-band manifold, chiral
cavity, full $100\times58$ periodic mesh ($s_1=s_2=\frac12$), across
all 29 independently converged couplings surveyed. The gapless bare
(cavity-off) manifold's total flux sums to $0$ at every one of these
couplings (not itself a topological invariant; see text).}
\begin{tabular}{cc|cc}
\hline\hline
$A_0/c$ & $C$ & $A_0/c$ & $C$ \\
\hline
$0.01000$ & $1$  & $0.04688$ & $1$  \\
$0.02000$ & $1$  & $0.04700$ & $1$  \\
$0.03000$ & $1$  & $0.04800$ & $1$  \\
$0.03500$ & $1$  & $0.04900$ & $1$  \\
$0.04000$ & $1$  & $0.04950$ & $1$  \\
$0.04100$ & $1$  & $0.04975$ & $1$  \\
$0.04200$ & $1$  & $0.05000$ & $2$  \\
$0.04250$ & $3$  & $0.05013$ & $2$  \\
$0.04300$ & $3$  & $0.05025$ & $-1$ \\
$0.04500$ & $3$  & $0.05038$ & $1$  \\
$0.04600$ & $3$  & $0.05050$ & $1$  \\
$0.04625$ & $3$  & $0.05100$ & $1$  \\
$0.04637$ & $3$  & $0.05200$ & $1$  \\
$0.04650$ & $-1$ & $0.05300$ & $1$  \\
$0.04675$ & $-1$ &            &     \\
\hline\hline
\end{tabular}
\label{tab:chern}
\end{table}

Table~\ref{tab:chern} is reconstructed directly from the raw
plaquette-sum output of every job in the survey (no entry is taken
from a fit or an interpolation). The bare manifold, which is gapless
and so does not carry a genuine topological invariant in the usual
insulating sense, gives a total
flux summing to exactly $0$ at every coupling, with curvature
concentrated in a single plaquette at each of $\KK$ and $\KK'$,
$+0.4997$ and $-0.4997$
respectively---the canceling half-vortices expected of the two,
oppositely-chiral, time-reversal-partnered Dirac points of a gapless
honeycomb lattice, and, since this is a feature of the bare band
structure rather than the cavity, a check on the method independent
of the chiral-cavity physics it is used to characterize. The two
original anchor points, $A_0/c=0.04$ and $0.05$, were additionally
cross-checked by an independent Python summation of the raw
per-plaquette curvature file rather than reading the code's own
5-digit console printout, giving $\Sigma F/2\pi=0.999978$ and
$2.000030$ respectively; all other entries in Table~\ref{tab:chern}
are the code's directly printed $\Sigma F/2\pi$, rounded to the
nearest integer at $5\times10^{-6}$ resolution or better in every
case.

The chiral-cavity manifold is gapped everywhere sampled and, far from
the simple two-point transition reported previously, the full survey
reveals a non-monotonic staircase: a $C=1$ baseline from
$A_0/c=0.01$ to $0.042$ gives way to a $C=3$ plateau from $0.0425$ to
$0.04637$, which is interrupted by a sign-reversed $C=-1$ notch
spanning only $0.0465$--$0.04675$ before recovering to $C=1$; the
same motif recurs at higher coupling, with a $C=2$ plateau at
$0.05$--$0.05013$ giving way to a second, still narrower $C=-1$ notch
at $0.05025$ alone before the manifold returns to $C=1$ for the
remainder of the range studied ($0.05038$--$0.053$). Both notches are
now bracketed on both edges to $\Delta(A_0/c)\le1.3\times10^{-4}$:
the first between $0.04637$ (last $C=3$ point) and $0.04650$ (first
$C=-1$ point), and between $0.04675$ (last $C=-1$ point) and $0.04688$
(first $C=1$ point); the second between $0.05013$ and $0.05025$, and
between $0.05025$ and $0.05038$.

The top-20-plaquette share of $\sum|F|$ (Sec.~\ref{sec:mesh}) tracks
this structure cleanly: away from either notch it stays in the
$13$--$20\%$ range that we take as the signature of a well-resolved,
broadly-distributed curvature (consistent with good mesh convergence
rather than an unresolved aliasing artifact), including at the two
lowest couplings added to extend the plateau down to $A_0/c=0.01$
($20.4\%$ at $0.01$, $17.2\%$ at $0.02$, versus $13.2\%$ at the
previously-studied $0.04$); on approach to and
inside both notches it rises to $25$--$37\%$ (e.g.\ $34\%$ at
$0.04625$, $37\%$ at $0.04637$, $36\%$ at $0.04650$, $31\%$ at
$0.05025$ on the standard mesh), consistent with a genuinely sharp,
localized band-touching event rather than numerical noise, without
being so extreme as to indicate an unconverged mesh (contrast the
$\gtrsim90\%$ values seen only on the deliberately coarse
convergence-check meshes below). The hot spots themselves sit away
from $\KK,\KK'$ at both original anchor couplings, at the same
off-symmetry avoided crossings identified and shown in the main text.

\begin{table}[h]
\centering
\caption{Mesh-convergence check at $A_0/c=0.05025$, the deeper of the
two $C=-1$ notches, on four independently generated meshes.}
\begin{tabular}{cccc}
\hline\hline
$N_k$ & $C$ & $\Sigma F/2\pi$ & top-20$/\sum|F|$ \\
\hline
$60$    & $-1$ & $-1.0000$ & $89\%$ \\
$1450$  & $-1$ & $-1.0000$ & $41\%$ \\
$5800$  & $-1$ & $-1.0000$ & $31\%$ \\
$9880$  & $-1$ & $-1.0000$ & $26\%$ \\
\hline\hline
\end{tabular}
\label{tab:mesh0.05025}
\end{table}

Table~\ref{tab:mesh0.05025} is, together with the analytically
solvable benchmark described above, the most stringent check
in this work: four meshes spanning more than two orders of magnitude
in $N_k$ all return the same integer. The top-20 fraction falls
monotonically from $89\%$ on the coarsest ($60$-point) mesh toward the
$25$--$37\%$ range characteristic of the other transition points as
$N_k$ increases, exactly the trend expected if the elevated fraction
at low $N_k$ is a mechanical consequence of having few plaquettes to
distribute the curvature over (Sec.~\ref{sec:mesh}) rather than a sign
of nonconvergence; by the two finest meshes the fraction has nearly
saturated. The first notch, at $0.0465$--$0.04675$, has so far been
verified only on the standard $5800$-point mesh used for the rest of
the survey; extending the multi-mesh check of
Table~\ref{tab:mesh0.05025} to that window is the natural next step
and is not expected to change the result, given the consistency
already established at the second notch, but is not yet done.

Because $C$ is a discrete topological invariant, it can only change
between two values of a continuously tuned parameter through a bulk
gap-closing and reopening event; each step of the staircase in
Table~\ref{tab:chern} therefore demands such an event somewhere in
the zone, distinct from and in addition to the smoothly-scaling
Haldane gap at $\KK$ itself (Table~I of the main text). Unlike a
naive picture in which independently turning-on, chirality-aligned
crossings would add a uniform $+1$ to $C$ each time, the observed
sequence of jumps ($+2,-4,+2,+1,-3,+2$) is not uniformly signed, so
at least some of these gap-closing events carry opposite local
chirality from their neighbors. Identifying the specific band pair
and $\kk$-point responsible for each individual jump is beyond the
scope of the present survey, which was designed to establish the
overall structure and its quantization to high confidence rather than
to resolve every transition microscopically; the two-order-of-magnitude
mesh convergence at $A_0/c=0.05025$, together with the tight
$\le1.3\times10^{-4}$ bracketing of all four transition edges, is what
we consider sufficient to report the staircase itself as an
established result. Pinning down the critical couplings to even
higher precision, extending the multi-mesh check to the first notch,
and identifying the microscopic origin of the sign reversals are left
to future work.

\subsection{Independent Wilson-loop cross-check}
\label{sec:wilson}

Because the FHS Chern number of Sec.~\ref{sec:chern}--\ref{sec:mesh}
depends on the occupied manifold only through the determinant of its
overlap, it is, by construction, insensitive to the internal gauge
structure within that manifold. A structurally different route to
the same integer---the Wilson loop, or hybrid-Wannier-center,
construction~\cite{Yu2011}---instead tracks the eigenphases of the
\emph{full} (not just determinant) path-ordered product of
occupied-manifold overlap matrices around a closed loop in one
momentum direction, summing their winding as the loop is stepped
across the other. Because it probes the full matrix rather than a
single scalar determinant, agreement between the two methods is a
nontrivial, structurally independent cross-check rather than a
restatement of the same calculation.

We performed this cross-check on the $18\times12$ mesh used elsewhere
in this work for the density and optical-response results
(Sec.~\ref{sec:mesh}), using the same $M=3$ Fock cutoff as the
production results, at the couplings of Table~\ref{tab:chern} for
which this survey was run.

An initial attempt failed outright: on the cavity pass, the
eigenvalues of the Wilson-loop product deviated from the unit circle
by $O(1)$ (max$||\lambda|-1|\sim1$) at every coupling, rendering the
extracted winding meaningless, while a single-link, determinant-phase
diagnostic evaluated at the same $\kk$-points remained well behaved.
The two diagnostics differ in exactly one respect: the single-link
quantity uses one overlap matrix's phase at a time, while the Wilson
loop multiplies $N_2\sim10$--$20$ such matrices together before
diagonalizing. Finite-basis truncation makes each individual link
overlap matrix slightly non-unitary---worse on the cavity pass, where
nearby photon-replica states crowd the occupied manifold
(Sec.~\ref{sec:pauli-track})---and this per-link imperfection
compounds \emph{multiplicatively} across the product, collapsing the
eigenvalues toward zero after enough links, exactly as observed. The
single-link diagnostic, using only one link's determinant phase, never
encounters this amplification. We corrected it by the standard
remedy~\cite{Yu2011}: replacing each link overlap matrix $M$ by its
nearest unitary matrix via the polar decomposition of its singular
value decomposition, $M=U\Sigma V^\dagger\to M_{\rm unitary}=UV^\dagger$,
before multiplying it into the loop product. Re-running the QWZ
benchmark of Sec.~\ref{sec:chern} through the corrected Wilson-loop
code reproduces the same $C=-1,0,+1$ result to machine precision, and
across the full graphene survey max$||\lambda|-1|$ drops from $O(1)$
to $10^{-14}$--$10^{-13}$ on both the bare and cavity passes at every
coupling---the numerical breakdown is specific to the uncorrected
product, not to the underlying physical states.

With this fix, the corrected Wilson-loop winding agrees with the
plaquette Chern number of Table~\ref{tab:chern}, up to a single
global sign convention fixed empirically from the majority of
nonzero comparisons, at every coupling surveyed.

\subsection{Orbital magnetization at the Dirac point}
\label{sec:orbmag}

The tracked-doublet output used above also carries, at every mesh
point, the doublet's local energy gap $E_2(\kk)-E_1(\kk)$ alongside
its Berry curvature. For an isolated two-band doublet the orbital
magnetic moment associated with self-rotation of the Bloch wavepacket
is $m(\kk)=\frac{e}{2\hbar}[E_2(\kk)-E_1(\kk)]\,\Omega(\kk)$
\cite{XiaoChangNiu2010}, which in atomic units reduces to
$m[\mu_B]=\Delta E[\mathrm{Ha}]\times\Omega[\mathrm{bohr}^2]$ once the
per-plaquette flux $F/2\pi$ is converted to a local curvature via the
mesh's own $\kk$-space plaquette area, $\Omega(\kk)=2\pi(F/2\pi)/\Delta
A_{\rm plaquette}$.

We evaluate this at the mesh vertex nearest the folded Dirac point
$\KK$ ($k_x=\frac13$, $k_y\to0$ in label units) for the chiral
cavity, cavity-on pass, at five couplings spanning the range studied
for the Chern-number staircase above ($A_0/c=0.01,0.02,0.03,0.04$, and
the confirmed $C=-1$ notch at $0.05025$, listed as $0.05$ in
Table~\ref{tab:orbmag} for uniformity with the other tables in this
work).

\begin{table}[h]
\centering
\caption{Local gap, Berry curvature, and orbital magnetic moment at
the mesh vertex nearest $\KK$, chiral cavity, cavity-on pass.}
\begin{tabular}{cccc}
\hline\hline
$A_0/c$ & gap$(\KK)$ (meV) & $\Omega(\KK)$ (bohr$^2$) & $m(\KK)$ ($\mu_B$) \\
\hline
$0.01$    & $191.8$ & $0.8$  & $0.0056$ \\
$0.02$    & $193.4$ & $2.9$  & $0.0209$ \\
$0.03$    & $204.1$ & $6.0$  & $0.0448$ \\
$0.04$    & $227.4$ & $9.2$  & $0.0771$ \\
$0.05^{a}$ & $270.2$ & $12.3$ & $0.1218$ \\
\hline\hline
\end{tabular}
\label{tab:orbmag}
\\[2pt]
{\footnotesize $^{a}$Computed at the confirmed $C=-1$ notch,
$A_0/c=0.05025$, not the $C=2$ point at $A_0/c=0.05000$ exactly;
listed as $0.05$ here for table uniformity.}
\end{table}

Two caveats apply. First, this coarse $100\times58$ mesh, offset by
half a spacing to avoid the singular vertex at the true Dirac point
(Sec.~\ref{sec:mesh}), lands appreciably off that point in energy: the
bare (cavity-off), time-reversal-symmetric pass gives a residual
``gap'' of $\sim192$~meV at this same vertex, which is a
discretization artifact rather than a physical gap (a true Dirac cone
is gapless). This background is essentially constant across the
coupling range studied, since the same mesh vertex is used
throughout, so we regard the \emph{relative} growth of $m(\KK)$ with
coupling as meaningful while treating its absolute magnitude at any
single coupling with corresponding caution; a finer, $\KK$-anchored
rerun (the code already implements, but we have not yet used, an
anchored-tracking mode for exactly this purpose) would be needed for a
quantitative absolute value. Second, we have not verified $m(\KK')$ or
checked our sign convention against a specific literature reference,
so only the coupling-trend of $|m(\KK)|$ should be taken as
established here.

With that caveat, $m(\KK)$ grows smoothly and monotonically across the
full range studied, by a factor of $\sim22$ from $A_0/c=0.01$ to
$0.05$---driven by both a mildly increasing local gap ($192\to270$~meV,
$\sim40\%$) and a much more strongly increasing local curvature
($0.8\to12.3$~bohr$^2$, more than fifteenfold). Notably, the growth is
smooth through the $C=-1$ notch at $A_0/c=0.05025$: an earlier,
two-point comparison (the $A_0/c=0.03$ baseline against the notch
alone) reported an apparent $\sim2.7\times$ enhancement there. The
three additional interior couplings reported here confirm that number
(an independent recomputation reproduces the same ratio, $2.72$, to
three digits) but show it is simply part of a monotonic trend with
coupling strength rather than a discontinuous jump tied to the
topological transition itself.

\section{Dichroism trends with coupling}
\label{sec:dichroism}

The main text (Fig.~2 of the main text) reports the dielectric
fingerprint of each polarization at a single anchor coupling,
$A_0/c=0.04$. Here we extend both trends across the full coupling
range, $A_0/c=0.01$--$0.05$, using the same independent-particle
(RPA) dielectric tensor, Brillouin-zone-averaged over the same mesh
used throughout this work.

\subsection{Chiral cavity: circular-dichroism onset frequency}
\label{sec:dichroism-chiral}

The bare (cavity-off) pass gives a circular dichroism
$e_{2+}-e_{2-}$ consistent with zero at every coupling studied
(max$|e_{2+}-e_{2-}|\lesssim3\times10^{-4}$), the expected null
result for a time-reversal-symmetric system and a check on the
calculation independent of the chiral-cavity physics it is used to
characterize. The cavity-on pass develops a clean, single-signed
onset: $e_{2+}-e_{2-}$ sits at the numerical noise floor below a
coupling-dependent threshold frequency and then rises sharply
(Fig.~\ref{fig:dichroism-chiral}). The raw peak \emph{height} of this
feature is not a reliable observable---it is $49$, $298$, $190$,
$114$, and $57$ (dimensionless) at $A_0/c=0.01,0.02,0.03,0.04,0.05025$
respectively, non-monotonic and evidently sensitive to how spectral
weight is distributed among the growing number of sub-peaks at higher
coupling ($8$ resolvable peaks above threshold at $0.01$, rising to
$\sim29$ by $0.04$)---but the onset frequency itself, the first
point at which $|e_{2+}-e_{2-}|$ departs clearly from the noise
floor, is robust and grows monotonically:

\begin{table}[h]
\centering
\caption{Circular-dichroism onset frequency, chiral cavity, versus
the local Haldane gap at $\KK$ from Table~I of the main text.}
\begin{tabular}{ccc}
\hline\hline
$A_0/c$ & onset $\omega$ (meV) & onset/gap ratio \\
\hline
$0.01$    & $51$  & $2.9$--$5.2$ \\
$0.02$    & $101$ & $2.6$--$2.8$ \\
$0.03$    & $151$ & $1.9$ \\
$0.04$    & $226$ & $1.7$ \\
$0.05025$ & $301$ & $1.5$ \\
\hline\hline
\end{tabular}
\label{tab:dichroism-onset}
\end{table}

The onset consistently sits above the local Haldane gap at $\KK$
rather than coinciding with it, as expected for a Brillouin-zone-averaged
optical threshold rather than a single-point gap, and the ratio
between the two falls steadily toward $\sim1.5$ as the coupling
increases---a second, independent confirmation of the same
gap-opening physics reported directly from the band structure and
from the Chern number above, this time from the dielectric response.
We have not traced why the sub-threshold spectral weight
redistributes among more numerous, weaker peaks at higher coupling
rather than remaining concentrated in the lowest one, and flag it as
an open question rather than assert an explanation.

\begin{figure}[h]
\centering
\includegraphics[width=\columnwidth]{fig_dichroism_chiral.png}
\caption{Circular dichroism $e_{2+}-e_{2-}$, chiral cavity, all five
couplings studied. The leading edge shifts cleanly to higher energy
with increasing coupling, tracking the onset frequencies of
Table~\ref{tab:dichroism-onset}.}
\label{fig:dichroism-chiral}
\end{figure}

\subsection{Linear cavity: broadband linear-dichroism enhancement}
\label{sec:dichroism-linear}

For the linear cavity the circular dichroism stays at the same noise
floor as the bare pass at every coupling
(max$|e_{2+}-e_{2-}|\lesssim6\times10^{-4}$ for both bare and cavity),
confirming that linear polarization does not break time-reversal
symmetry, as expected. The quantity of interest instead is the linear
dichroism $|\varepsilon_{2,xx}-\varepsilon_{2,yy}|$ shown in Fig.~2(c)
of the main text at $A_0/c=0.04$. That panel is plotted on a
logarithmic scale because the underlying signal is intrinsically
spiky and sign-changing rather than a single smooth peak; the same
character persists at every coupling studied here
(Fig.~\ref{fig:dichroism-linear}), so, as for the chiral onset above,
a raw peak value is not a meaningful summary statistic. We instead
report the median of $|\varepsilon_{2,xx}-\varepsilon_{2,yy}|$ over
$\omega=0$--$3$~eV, a statistic robust to the occasional sharp spike
that dominates (and distorts) the mean:

\begin{table}[h]
\centering
\caption{Median $|\varepsilon_{2,xx}-\varepsilon_{2,yy}|$ over
$\omega=0$--$3$~eV, linear cavity, bare versus cavity-on pass.}
\begin{tabular}{ccc}
\hline\hline
$A_0/c$ & bare & cavity \\
\hline
$0.01$ & $5.0$ & $8.2$  \\
$0.02$ & $5.0$ & $9.1$  \\
$0.03$ & $6.0$ & $11.7$ \\
$0.04$ & $4.4$ & $12.7$ \\
$0.05$ & $4.5$ & $22.7$ \\
\hline\hline
\end{tabular}
\label{tab:dichroism-linear}
\end{table}

The bare-pass median is flat across the coupling range, as it must
be for a quantity that does not depend on $A_0/c$, and gives us
confidence this batch is free of the folder-mislabeling issue that
affected an earlier linear-cavity data set (Sec.~\ref{sec:vF}). The
cavity-on median grows monotonically by a factor of $\sim2.8$ from
$A_0/c=0.01$ to $0.05$, concentrated below $\sim0.5$~eV and converging
back toward the bare curve above $\sim1.5$--$2$~eV
(Fig.~\ref{fig:dichroism-linear})---the same qualitative shape as the
$A_0/c=0.04$ panel already in the main text, which is a useful
consistency check that this extended data set belongs to the same
family rather than a different regime.

\begin{figure}[h]
\centering
\includegraphics[width=\columnwidth]{fig_dichroism_linear.png}
\caption{Linear dichroism $|\varepsilon_{2,xx}-\varepsilon_{2,yy}|$,
linear cavity, all five couplings studied plus the bare reference.
Log scale, as in Fig.~2(c) of the main text.}
\label{fig:dichroism-linear}
\end{figure}

\subsection{Berry topology, the anomalous Hall conductivity, and circular
dichroism}
\label{sec:sigmaxy}

The off-diagonal dielectric response reported above and in the main
text is directly related to the frequency-dependent anomalous Hall
(transverse) conductivity via the standard relation (Gaussian units,
$\hbar=1$),
\begin{equation}
\sigma_{xy}(\omega) = -\,\frac{i\omega}{4\pi}\,\varepsilon_{xy}(\omega),
\label{eq:sigmaxy}
\end{equation}
already computable from the same RPA dielectric-tensor data used for
Fig.~2 of the main text and Tables~\ref{tab:dichroism-onset}--\ref{tab:dichroism-linear}
above, without any additional first-principles calculation. Extracting
$\sigma_{xy}(\omega)$ explicitly, and in particular its $\omega\to0$
limit within the Haldane gap, would provide an independent,
dielectric-response-based check on the Chern number $C$ of
Sec.~\ref{sec:chern}: for a genuinely gapped, topologically nontrivial
insulator the zero-frequency Hall conductivity in the gap is expected
to approach the quantized value $C\,e^2/h$ (a Streda-formula-type
statement, here connecting the same eight-band occupied manifold used
for the FHS calculation of Sec.~\ref{sec:chern} to a directly optical,
rather than purely geometric, observable). This would tie together, for
the same system and the same coupling, the three quantities the main
text currently reports separately---the Berry-curvature-based Chern
number, the (as yet unreported) anomalous Hall conductivity, and the
circular dichroism of Sec.~\ref{sec:dichroism-chiral}---and is left as
a natural, low-cost extension of the present work.



%\bibliographystyle{apsrev4-2}
%\bibliography{qed,pw,local}

%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (72) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{8}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Troullier}\ and\ \citenamefont
  {Martins}(1991)}]{Troullier1991}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.}~\bibnamefont
  {Troullier}}\ and\ \bibinfo {author} {\bibfnamefont {J.~L.}\ \bibnamefont
  {Martins}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Phys.
  Rev. B}\ }\textbf {\bibinfo {volume} {43}},\ \bibinfo {pages} {1993}
  (\bibinfo {year} {1991})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Perdew}\ and\ \citenamefont
  {Wang}(1992)}]{PerdewWang1992}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~P.}\ \bibnamefont
  {Perdew}}\ and\ \bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Wang}},\
  }\href {https://doi.org/10.1103/PhysRevB.45.13244} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {45}},\
  \bibinfo {pages} {13244} (\bibinfo {year} {1992})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Liu}\ \emph {et~al.}(2025)\citenamefont {Liu},
  \citenamefont {Troisi}, \citenamefont {Hübener}, \citenamefont {Latini},\
  and\ \citenamefont {Rubio}}]{Liu2025sciadv}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Liu}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Troisi}},
  \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Hübener}}, \bibinfo
  {author} {\bibfnamefont {S.}~\bibnamefont {Latini}},\ and\ \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Rubio}},\ }\href
  {https://doi.org/10.1126/sciadv.adz1855} {\bibfield  {journal} {\bibinfo
  {journal} {Science Advances}\ }\textbf {\bibinfo {volume} {11}},\ \bibinfo
  {pages} {eadz1855} (\bibinfo {year} {2025})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Ismail-Beigi}\ \emph {et~al.}(2001)\citenamefont
  {Ismail-Beigi}, \citenamefont {Chang},\ and\ \citenamefont
  {Louie}}]{ismail2001}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Ismail-Beigi}}, \bibinfo {author} {\bibfnamefont {E.~K.}\ \bibnamefont
  {Chang}},\ and\ \bibinfo {author} {\bibfnamefont {S.~G.}\ \bibnamefont
  {Louie}},\ }\href {https://doi.org/10.1103/PhysRevLett.87.087402} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo
  {volume} {87}},\ \bibinfo {pages} {087402} (\bibinfo {year}
  {2001})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Fukui}\ \emph {et~al.}(2005)\citenamefont {Fukui},
  \citenamefont {Hatsugai},\ and\ \citenamefont {Suzuki}}]{Fukui2005}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.}~\bibnamefont
  {Fukui}}, \bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Hatsugai}},\
  and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Suzuki}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J. Phys. Soc.
  Jpn.}\ }\textbf {\bibinfo {volume} {74}},\ \bibinfo {pages} {1674} (\bibinfo
  {year} {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Qi}\ \emph {et~al.}(2006)\citenamefont {Qi},
  \citenamefont {Wu},\ and\ \citenamefont {Zhang}}]{QiWuZhang2006}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {X.-L.}\ \bibnamefont
  {Qi}}, \bibinfo {author} {\bibfnamefont {Y.-S.}\ \bibnamefont {Wu}},\ and\
  \bibinfo {author} {\bibfnamefont {S.-C.}\ \bibnamefont {Zhang}},\ }\href
  {https://doi.org/10.1103/PhysRevB.74.085308} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {74}},\ \bibinfo
  {pages} {085308} (\bibinfo {year} {2006})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Yu}\ \emph {et~al.}(2011)\citenamefont {Yu},
  \citenamefont {Qi}, \citenamefont {Bernevig}, \citenamefont {Fang},\ and\
  \citenamefont {Dai}}]{Yu2011}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Yu}}, \bibinfo {author} {\bibfnamefont {X.~L.}\ \bibnamefont {Qi}}, \bibinfo
  {author} {\bibfnamefont {A.}~\bibnamefont {Bernevig}}, \bibinfo {author}
  {\bibfnamefont {Z.}~\bibnamefont {Fang}},\ and\ \bibinfo {author}
  {\bibfnamefont {X.}~\bibnamefont {Dai}},\ }\href
  {https://doi.org/10.1103/PhysRevB.84.075119} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {84}},\ \bibinfo
  {pages} {075119} (\bibinfo {year} {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Xiao}\ \emph {et~al.}(2010)\citenamefont {Xiao},
  \citenamefont {Chang},\ and\ \citenamefont {Niu}}]{XiaoChangNiu2010}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {Xiao}}, \bibinfo {author} {\bibfnamefont {M.-C.}\ \bibnamefont {Chang}},\
  and\ \bibinfo {author} {\bibfnamefont {Q.}~\bibnamefont {Niu}},\ }\href
  {https://doi.org/10.1103/RevModPhys.82.1959} {\bibfield  {journal} {\bibinfo
  {journal} {Rev. Mod. Phys.}\ }\textbf {\bibinfo {volume} {82}},\ \bibinfo
  {pages} {1959} (\bibinfo {year} {2010})}\BibitemShut {NoStop}%
\end{thebibliography}%

\end{document}


==> anc/supplement.tex_ <==
\documentclass[aps,prb,superscriptaddress,floatfix,nofootinbib]{revtex4-2}
\usepackage{amsmath,amssymb,bm,braket}
\usepackage{graphicx}
\usepackage{xcolor}
\usepackage[colorlinks=true,allcolors=blue]{hyperref}

\newcommand{\kk}{\mathbf{k}}
\newcommand{\GG}{\mathbf{G}}
\newcommand{\KK}{\mathbf{K}}
\newcommand{\rr}{\mathbf{r}}
\newcommand{\RR}{\mathbf{R}}
\newcommand{\AAop}{\hat{\mathbf{A}}}
\newcommand{\Aext}{\mathbf{A}_{\mathrm{ext}}}
\newcommand{\ah}{\hat a}
\newcommand{\adag}{\hat a^{\dagger}}
\newcommand{\eps}{\bm{\varepsilon}}
\newcommand{\nphot}{\langle\hat n\rangle}
\newcommand{\Vcav}{V_{\mathrm{cav}}}

\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thetable}{S\Roman{table}}
\renewcommand{\thefigure}{S\arabic{figure}}

\begin{document}

\title{Supplemental Material for:\\
A plane-wave approach to cavity quantum electrodynamical
density-functional theory in the long-wavelength limit}


\maketitle

This Supplemental Material gives the full derivation of the formalism
summarized in the main text, as well as computational details and the
description of a few additional calculations.

\section{Computational details}
\label{sec:compdetails}

All results in this work use a rectangular four-atom graphene cell
with lattice vectors $a_1=4.6487$~bohr and $a_2=\sqrt{3}\,a_1=8.05179$~bohr,
and $20$~bohr of vacuum spacing normal to the sheet. We use a
norm-conserving carbon pseudopotential~\cite{Troullier1991}, the local
density approximation~\cite{PerdewWang1992}, and a plane-wave cutoff
of $36$~Ry. The self-consistent density at every coupling is converged
on an $18\times12$ $\Gamma$-centered $\kk$-mesh, with time-reversal
symmetry left unreduced for the chiral runs, since circular
polarization breaks it (the full Brillouin-zone Chern-number
calculation of Sec.~\ref{sec:chern} instead uses a separate, denser
mesh, described there). The cavity frequency is $\omega=2$~eV
throughout, and we report results at coupling strengths
$A_0/c=0.01$--$0.05$~a.u., numerically modest in these units but
corresponding, once translated into physical terms, to a regime
extending from near the conventional ultrastrong-coupling threshold to
approaching the deep-strong-coupling regime (Sec.~\ref{sec:expcontext}).
Except where otherwise noted, every main-text and Supplemental
Material result uses an expanded Fock cutoff $M=3$ (four photon
sectors, $m=0$--$3$) to accommodate the photon-replica structure that
appears in the density of states and dielectric function;
convergence in $M$ was checked directly rather than assumed.

\subsection{Experimental context: mode volume, vacuum field, and coupling strength}
\label{sec:expcontext}

The coupling range above can be translated into more directly
interpretable quantities using the mode-volume relation already given
in the main text, Eq.~(2), $A_0/c=\sqrt{2\pi/(V_{\rm cav}\,\omega)}$,
together with the associated single-mode vacuum electric field
amplitude $\mathcal E_0=\omega\,(A_0/c)$ (Gaussian atomic units).
Table~\ref{tab:expcontext} gives, for each coupling studied at
$\omega=2$~eV, the implied cavity mode volume $V_{\rm cav}$, the vacuum
field $\mathcal E_0$, and the dimensionless light--matter coupling
ratio $g/\omega\equiv\lambda/\omega$, using the pointwise
Jaynes--Cummings coupling $\lambda=\sqrt{\Delta(\Delta+\omega)}$ already
tabulated in Table~I of the main text.

\begin{table}[h]
\centering
\caption{Coupling strength translated into cavity mode volume, vacuum
electric field, and Jaynes--Cummings coupling ratio $g/\omega$, at
$\omega=2$~eV. $\lambda_0=hc/\omega\approx620$~nm is the free-space
wavelength at this photon energy.}
\footnotesize
\begin{tabular}{ccccc}
\hline\hline
$A_0/c$ & $V_{\rm cav}$ (nm$^3$) & $V_{\rm cav}/\lambda_0^3$ & $\mathcal E_0$ (GV/m) & $g/\omega$ \\
\hline
0.01 & $127$   & $5.3\times10^{-7}$ & $0.38$ & $0.067$ \\
0.02 & $32$    & $1.3\times10^{-7}$ & $0.76$ & $0.132$ \\
0.03 & $14$    & $5.9\times10^{-8}$ & $1.13$ & $0.197$ \\
0.04 & $7.9$   & $3.3\times10^{-8}$ & $1.51$ & $0.262$ \\
0.05 & $5.1$   & $2.1\times10^{-8}$ & $1.89$ & $0.325$ \\
\hline\hline
\end{tabular}
\normalsize
\label{tab:expcontext}
\end{table}

Two features are worth stating plainly. First, even the weakest
coupling studied already corresponds to $g/\omega\approx0.07$, at the
conventional threshold of the \emph{ultrastrong}-coupling regime
($g/\omega\gtrsim0.1$), and the strongest coupling studied,
$g/\omega\approx0.33$, is well into it, approaching what is sometimes
called the deep-strong-coupling regime; the entire range explored in
this work is therefore not a weak-coupling perturbative regime in the
usual cavity-QED sense, despite the modest absolute size of the
resulting gaps ($9$--$193$~meV against $\omega=2$~eV). Second, the
implied mode volumes are extremely small---$5$--$127$~nm$^3$, six to
seven orders of magnitude below the diffraction-limited optical mode
volume $\lambda_0^3\approx2.4\times10^8$~nm$^3$ at this photon
energy---and the implied vacuum fields, $0.4$--$1.9$~GV/m, are
correspondingly large. These values are far beyond what present-day
dielectric or even plasmonic optical cavities achieve, and should be
read as an idealized theoretical benchmark of the coupling strength
required to produce gaps and Chern-number transitions of the size
reported here, rather than as a directly achievable near-term
experimental parameter regime---consistent with the framing of this
work as a methodological demonstration of a plane-wave QED-DFT
implementation rather than a quantitative prediction for a specific
existing cavity platform.

\section{Velocity-gauge Pauli--Fierz Hamiltonian}
\label{sec:formalism}

We work in Hartree atomic units. The nonrelativistic Pauli--Fierz
Hamiltonian in Coulomb gauge, restricted to a single cavity mode of
frequency $\omega$ in the long-wavelength approximation, reads
\begin{equation}
\hat{H} = \sum_{i}\frac{1}{2}\left(-i\nabla_{i}+\frac{1}{c}\AAop\right)^{2}
  + \hat{V}_{\mathrm{ext}} + \hat{W}_{ee}
  + \omega\!\left(\adag\ah+\tfrac{1}{2}\right),
\label{eq:PF}
\end{equation}
with the quantized, spatially uniform vector potential
\begin{equation}
\AAop = A_{0}\left(\eps\,\ah+\eps^{*}\adag\right),
\qquad
A_{0}=c\sqrt{\frac{2\pi}{\Vcav\,\omega}} .
\label{eq:Aop}
\end{equation}
The polarization vector $\eps$ is kept complex from the outset so that
circular (chiral) modes are included without modification; the
generalization to several modes is trivial and suppressed. Because
$\AAop$ carries no spatial dependence, it commutes with all lattice
translations $T_{\RR}$, so $[\hat H,T_{\RR}]=0$ and the crystal
momentum $\kk$ remains a good quantum number. We emphasize that the
alternative length-gauge form of the Pauli--Fierz Hamiltonian contains
the dipole self-energy $(\bm\lambda\cdot\rr)^2$, which is ill-defined
under periodic boundary conditions. This makes the velocity gauge
particularly natural for a direct plane-wave treatment of periodic
systems, avoiding the subtleties associated with defining the dipole
operator under periodic boundary conditions; we note that
modern-polarization/Berry-phase and related periodic formulations can
address electric fields without invoking an unbounded position
operator, so the velocity gauge should be understood as the most
natural choice for the plane-wave construction pursued here rather than
as the only conceivable one.

\subsection{Plane-wave $\otimes$ Fock basis}

For each $\kk$ in the Brillouin zone we expand the polaritonic
Kohn--Sham orbitals in the tensor-product basis of plane waves and
photon-number states,
\begin{equation}
\Psi_{n\kk}(\rr) = \sum_{\GG}\sum_{m=0}^{M}
  C_{n\kk}(\GG,m)\,\frac{1}{\sqrt{\Omega}}\,e^{i(\kk+\GG)\cdot\rr}\,\ket{m},
\label{eq:ansatz}
\end{equation}
with a Fock-space cutoff $M$ and cell volume $\Omega$. The joint
coefficients $C_{n\kk}(\GG,m)$ describe a nonseparable light--matter
structure within each polaritonic orbital and are not, in general, a
single factorized product.

\subsection{Momentum shift and matrix structure}

Acting on a basis function and writing $\KK\equiv\kk+\GG$,
\begin{equation}
\frac{1}{2}\left(-i\nabla+\frac{\AAop}{c}\right)^{2}e^{i\KK\cdot\rr}\ket{m}
= e^{i\KK\cdot\rr}\,\frac{1}{2}\left(\KK+\frac{\AAop}{c}\right)^{2}\ket{m}.
\end{equation}
This is the central structural simplification: the light--matter
coupling is diagonal in $\GG$. Expanding the square,
\begin{align}
\frac{1}{2}\left(\KK+\frac{\AAop}{c}\right)^{2}
=\;& \frac{|\KK|^{2}}{2}
+ \frac{A_{0}}{c}\Big[(\KK\!\cdot\!\eps)\ah+(\KK\!\cdot\!\eps^{*})\adag\Big]
\nonumber\\
&+ \frac{\AAop^{2}}{2c^{2}},
\label{eq:kinexp}
\end{align}
in which the paramagnetic term couples $\Delta m=\pm1$ and the
diamagnetic term couples $\Delta m=0,\pm2$. Expanding the diamagnetic
operator explicitly for a general, in principle complex, polarization
vector,
\begin{equation}
\AAop^2 = A_0^2\Big[(\eps\!\cdot\!\eps)\,\ah^2
+(\eps^*\!\cdot\!\eps^*)\,\adag{}^2
+(\eps\!\cdot\!\eps^*)\,(2\adag\ah+1)\Big],
\label{eq:Asqgen}
\end{equation}
shows that the two-photon ($\Delta m=\pm2$) channels are controlled
entirely by $\eps\!\cdot\!\eps$, while the number-conserving
diamagnetic shift is controlled by $\eps\!\cdot\!\eps^*=|\eps|^2$. Only
the latter is guaranteed real and positive for any polarization;
$\eps\!\cdot\!\eps$ is real for linear polarization and vanishes
identically for circular polarization, but is a genuinely complex
amplitude for a general elliptical $\eps$. Neither quantity carries
information about handedness, however (Sec.~\ref{sec:helicity} below
identifies the distinct quantity that does). In the basis $(\GG,m)$ the
Kohn--Sham Hamiltonian at fixed $\kk$ becomes
\begin{equation}
H^{(\kk)}_{\GG m,\GG'm'}
= v_{\mathrm{KS}}^{\mathrm{loc}}(\GG-\GG')\,\delta_{mm'}
+ \delta_{\GG\GG'}\,h^{(\KK)}_{mm'}
+ \big[V^{\mathrm{NL}}\big]^{(\kk)}_{\GG m,\GG'm'},
\label{eq:Hblock}
\end{equation}
where the nonlocal term is treated in Sec.~\ref{sec:nl}. For linear
polarization ($\eps$ real) the photonic block is
\begin{align}
h^{(\KK)}_{mm'} =\;&
\Big[\tfrac{1}{2}|\KK|^{2}+\omega(m+\tfrac12)
   +\tfrac{A_0^2}{2c^2}(2m{+}1)\Big]\delta_{mm'}
\nonumber\\
&+\frac{A_0}{c}(\KK\!\cdot\!\eps)
   \Big[\sqrt{m}\,\delta_{m',m-1}+\sqrt{m{+}1}\,\delta_{m',m+1}\Big]
\nonumber\\
&+\frac{A_0^2}{2c^2}
   \Big[\sqrt{m(m{-}1)}\,\delta_{m',m-2}
\nonumber\\
&\qquad\quad+\sqrt{(m{+}1)(m{+}2)}\,\delta_{m',m+2}\Big].
\label{eq:hphot}
\end{align}
The complementary sparsity---local potential diagonal in Fock space,
light--matter coupling diagonal in $\GG$---means that applying $\hat
H$ costs $M{+}1$ FFTs for the local potential plus an $O(N_{\GG}M)$
banded operation for the photonic part. The additional cost over a
bare electronic PW-DFT Hamiltonian application is thus a factor
$\sim(M{+}1)$, with $M$ small (often $M=1$--$2$) at realistic coupling.

\subsection{Chiral modes and the diamagnetic plasma shift}

For circular polarization $\eps_{\pm}=(\hat{\mathbf x}\pm i\hat{\mathbf
y})/\sqrt2$, $\eps_\pm\!\cdot\!\eps_\pm=0$ and
$\eps_\pm\!\cdot\!\eps_\pm^{*}=1$, so Eq.~\eqref{eq:Asqgen} collapses to
$\AAop^{2}=A_0^2(2\adag\ah+1)$: the $\ah^2$ and $\adag{}^2$ terms
vanish and the diamagnetic term becomes diagonal in photon number,
reducing the Fock blocks from pentadiagonal to tridiagonal per
helicity. The paramagnetic coupling
$\frac{A_0}{c}[(\KK\!\cdot\!\eps_\pm)\ah+\mathrm{h.c.}]$ then carries a
complex phase encoding the helicity, which is the origin of the chiral
discrimination physics illustrated in the main text.

\subsection{Symmetry origin of the polarization-selective Haldane-mass
selection rule}
\label{sec:helicity}

The polarization dependence of the Haldane-mass selection rule quoted
in the main text is controlled by a single pseudoscalar built from the
polarization vector,
\begin{equation}
\chi \equiv i\,(\eps\times\eps^*)\cdot\hat{\mathbf z}
= 2\,\mathrm{Im}(\varepsilon_x^*\varepsilon_y),
\label{eq:chi}
\end{equation}
the polarization's handedness. For any real (linearly polarized)
$\eps$, $\eps^*=\eps$, so $\eps\times\eps^*=0$ and $\chi=0$
identically---the symmetry statement underlying the vanishing
topological mass for the linear cavity. For the ideal circular
polarizations $\eps_\pm=(\hat{\mathbf x}\pm i\hat{\mathbf y})/\sqrt2$
used elsewhere in this work,
$\chi=2\,\mathrm{Im}\!\left[\tfrac{1}{\sqrt2}\!\left(\pm
\tfrac{i}{\sqrt2}\right)\right]=\pm1$: the two helicities carry
opposite sign, as required of a quantity that must reverse under time
reversal ($\eps\to\eps^*$, i.e.\ $\chi\to-\chi$) together with the
Haldane mass it controls, since a genuine topological (Haldane) mass is
itself odd under time reversal. This pseudoscalar is distinct from the
quantity $\eps\!\cdot\!\eps^*=|\eps|^2$ appearing in the diamagnetic
term, Eq.~\eqref{eq:Asqgen}, which is real and positive for any
polarization and plays no role in the topological selection rule. The
trivial (Semenoff-type) mass, by contrast, is forbidden by a separate,
purely spatial argument (the spatially uniform $\AAop$ of the
long-wavelength approximation couples identically to both sublattices,
so it cannot distinguish them) and is independent of $\chi$.

For linear polarization, summing $\AAop^{2}/2c^{2}$ over $N_e$
electrons yields a purely photonic quadratic operator that a
Bogoliubov transformation absorbs into a depolarization-shifted
frequency, $\tilde\omega^{2}=\omega^{2}+\omega_p^{2}$ with
$\omega_p^2=4\pi N_e/\Vcav$. Pre-diagonalizing to the squeezed (and,
optionally, coherently displaced) basis improves the Fock-cutoff
convergence at strong coupling, where the polariton vacuum is a
squeezed displaced state relative to the bare photon vacuum.

\subsection{Density and self-consistency}

The electron density is obtained by tracing over the photon index,
\begin{equation}
n(\rr) = \sum_{n\kk}f_{n\kk}\sum_{m}
  \Big|\sum_{\GG}C_{n\kk}(\GG,m)\,e^{i(\kk+\GG)\cdot\rr}\Big|^{2},
\label{eq:density}
\end{equation}
and enters the local Kohn--Sham potential
$v_{\mathrm{KS}}^{\mathrm{loc}}=v_{\mathrm{ext}}+v_{\mathrm H}[n]+
v_{\mathrm{xc}}[n]$ in the usual way. Within a Kohn--Sham QEDFT
treatment the exchange--correlation functional formally acquires
electron--photon correlation contributions; the present scheme treats
the single-mode photon \emph{exactly} at the level of each polaritonic
orbital, with a matter-only $v_{\mathrm{xc}}$ as the natural
mean-field-plus starting point. The self-consistency cycle, the
mixing, and the occupation update are those of a standard PW-DFT code,
augmented by the photon-vacuum-connected occupation selection and the
Pauli-blocking projection of Sec.~\ref{sec:pauli}.

\subsection{Approximate photon exchange-correlation}
\label{sec:photonxc}

The treatment above leaves the exchange-correlation functional
formally incomplete. Because the present scheme is exact only at the
level of each individual polaritonic Kohn--Sham orbital, it retains a
matter-only $v_{\mathrm{xc}}[n]$ inherited unmodified from ordinary
electronic DFT, and the residual electron--photon correlation beyond
this mean-field polaritonic construction---the coupled-problem
analogue of the correlation missed by a single-determinant
treatment---is formally absent. An approximate correction would take
the form of a photon contribution to $v_{\mathrm{xc}}$, evaluated on
the same density and photon-vacuum weight [main text, Eq.~(1)] used
throughout this work, of the kind pursued by the dedicated QEDFT
exchange-correlation functionals cited in the main text; because it
would enter diagonally in the photon index, exactly like the ordinary
local potential of Eq.~\eqref{eq:Hblock}, it could in principle be
incorporated at no extra cost in the Hamiltonian application. A
concrete illustration of what such a term could capture is given by
the complementary, correlation-based treatment of
Ref.~\cite{Liu2025sciadv}, which eliminates the photon analytically via
a high-frequency downfolding and instead treats the electrons at the
self-consistent Hartree--Fock level: their single-particle-only result
agrees with ours for both polarizations (gapless for linear, a Haldane
gap for circular), but the photon-mediated electron--electron
interaction they add on top---absent from any single-particle
treatment, ours included---opens a small ($\sim$few meV) gap for
linearly polarized coupling that is otherwise symmetry-forbidden at
the single-particle level, and enlarges their single-particle
circularly polarized gap by roughly a factor of two. This is precisely
the physics an approximate photon exchange-correlation functional, as
sketched above, would need to capture.

No such correction is implemented in the present code. Every result
reported in the main text and in this Supplemental Material---the
polariton band structures, the density of states, the real-space
densities, the dielectric response, and the Chern numbers of
Sec.~\ref{sec:chern}---uses the bare, matter-only $v_{\mathrm{xc}}[n]$
throughout; only the single-mode photon itself, not its correlation
with the electronic exchange-correlation hole, is treated exactly.
Quantifying the resulting error, and implementing an approximate
photon exchange-correlation functional, is left to future work.

\medskip
As a first, non-self-consistent probe of whether the mechanism of
Ref.~\cite{Liu2025sciadv} is a natural byproduct of the present
scheme, we evaluated a leading-order estimate of the same
photon-exchange channel as a diagnostic on top of the converged
polaritonic bands, rather than as a term feeding back into
$v_{\mathrm{xc}}$ or the self-consistency cycle. Because the cavity
coupling is spatially uniform, it is diagonal in crystal momentum, so
any electron--electron correlation it mediates beyond the present
mean-field construction can only connect states at the same $\kk$.
Treating the valence/conduction doublet at the folded Dirac point
$\KK$ together with an occupied spectator band $s(\KK)$ as a
two-electron subsystem and eliminating the shared photon mode at
second order in $A_0/c$ gives, in the adiabatic (high-frequency) limit
$|\varepsilon_s(\KK)-\varepsilon_v(\KK)|\ll\omega$,
\begin{equation}
\delta_s=\frac{4(A_0/c)^2}{\omega}\Big[\,|\eps\!\cdot\!\mathbf
p_{cs}(\KK)|^2+|\eps\!\cdot\!\mathbf p_{sv}(\KK)|^2\,\Big],
\label{eq:photonexchangeleadingorder}
\end{equation}
with $\mathbf p_{nn'}(\KK)=\braket{n\KK|\mathbf p|n'\KK}$ the same
interband momentum matrix element entering the dielectric response of
Sec.~\ref{sec:dichroism}, summed incoherently over every occupied
spectator band $s\neq v,c$. Both the overall coefficient and the
sum-of-squares structure (rather than the naive exchange-integral
product $p_{cs}p_{sv}$) were fixed by exact diagonalization of a
minimal three-level, two-electron model coupled to a truncated photon
Fock space, not derived and trusted directly; the same check shows the
incoherent sum over multiple spectator bands is accurate to only
$10$--$20\%$, and that Eq.~\eqref{eq:photonexchangeleadingorder}
underestimates the true splitting once $\varepsilon_s-\varepsilon_v$
approaches $+\omega$ from below, i.e.\ near a genuine single-photon
resonance between the spectator band and the cavity mode.

Evaluated at the folded Dirac point for both polarizations at
$A_0/c=0.01$--$0.05$ and $\omega=2$~eV, every occupied spectator band
lies $5$--$18$~eV from $\varepsilon_v(\KK)$, safely outside the
resonant regime identified above, so
Eq.~\eqref{eq:photonexchangeleadingorder} should be reliable here. The
resulting estimate is negligible: summed over all occupied spectator
bands, $\sum_s\delta_s$ is of order $10^{-14}$--$10^{-11}$~eV for both
linear and circular polarization at every coupling tested---many
orders of magnitude below the $\sim$few meV scale of
Ref.~\cite{Liu2025sciadv}. This gap is too large to be an artifact of
either approximation identified above. Instead, the individual matrix
elements $\mathbf p_{cs}$, $\mathbf p_{sv}$ are themselves suppressed
to the level of numerical noise for every spectator band tested except
one, both at the Dirac point and, less dramatically, at a generic
$\kk$-point away from it where $v$ and $c$ are no longer
near-degenerate. We interpret this as a consequence of the mirror
symmetry $z\to-z$ of the (ideally flat) graphene sheet: the in-plane
polarizations used throughout this work ($\eps\cdot\hat z=0$ for both
the linear and circular cases) couple only within the mirror-even
($\sigma$-bonding) or mirror-odd ($\pi$) manifolds separately, never
between them, while $v$ and $c$ are themselves $\pi$-derived states.
Because the occupied manifold at the Dirac point is overwhelmingly
$\sigma$-like, only the handful of other $\pi$-derived occupied bands
are symmetry-allowed spectators for this particular channel, which
plausibly accounts for the smallness of the estimate independent of
the approximations made in deriving it.

We stress that this is a diagnostic of one specific, leading-order
photon-exchange channel, not a demonstration that the physics of
Ref.~\cite{Liu2025sciadv} is absent from the present formalism: their
result comes from a self-consistent Hartree--Fock treatment of the
photon-mediated interaction, evaluated self-consistently rather than
as a single perturbative correction on top of already-converged bands,
and the symmetry argument above is specific to an idealized, perfectly
planar sheet with purely in-plane coupling. Quantifying the resulting
error against a genuinely self-consistent photon
exchange-correlation treatment, including channels that break the
mirror symmetry above (an out-of-plane coupling component,
substrate-induced buckling, or finite-temperature ripples), is left to
future work.


\section{Gauge-consistent nonlocal pseudopotential}
\label{sec:nl}

Plane-wave calculations use pseudopotentials whose separable
(Kleinman--Bylander, KB) part is nonlocal,
$\hat V_{\mathrm{NL}}=\sum_{a,lm}\ket{\beta^a_{lm}}D^a_l\bra{\beta^a_{lm}}$.
The minimal-coupling substitution $-i\nabla\to-i\nabla+\AAop/c$ gauges the
kinetic and local terms but not $\hat V_{\mathrm{NL}}$, because a nonlocal
operator does not commute with the position-dependent gauge phase. Under the
gauge unitary the kernel acquires a phase,
\begin{equation}
V_{\mathrm{NL}}(\rr,\rr')\to
V_{\mathrm{NL}}(\rr,\rr')\,\exp\!\Big[-\tfrac{i}{c}\AAop\!\cdot\!(\rr-\rr')\Big].
\label{eq:gaugedNL}
\end{equation}
This is also why $V^{\mathrm{NL}}$ is the one term in the Hamiltonian block
of Eq.~\eqref{eq:Hblock} of the main text that is \emph{not} diagonal in the
photon index $m$. For a local potential $\rr=\rr'$ identically, so the phase
in Eq.~\eqref{eq:gaugedNL} collapses to unity and never touches the photon
degree of freedom at all---which is why $v_{\mathrm{KS}}^{\mathrm{loc}}$
remains exactly $\delta_{mm'}$. The KB kernel, by contrast, has finite range
($|\rr-\rr'|\lesssim2r_c$, see below), so $\rr\neq\rr'$ generically within
its support; once the field is quantized, $\AAop=A_0(\eps\ah+\eps^*\adag)$ is
a bosonic operator rather than a c-number, so Eq.~\eqref{eq:gaugedNL} becomes
an operator acting on Fock space with intrinsically off-diagonal matrix
elements in $m$. Expanding it (below) reproduces exactly the same
$\Delta m=\pm1,\pm2$ ladder structure already seen in the photonic block
$h^{(\KK)}_{mm'}$, Eq.~\eqref{eq:hphot}---here generated by the projector's
momentum-space gradient rather than by the bare kinetic energy.

Omitting this factor breaks gauge invariance, violates the
Thomas--Reiche--Kuhn $f$-sum rule (through the commutator
$[\hat V_{\mathrm{NL}},\rr]\neq0$), and---most seriously in QEDFT---produces an
inconsistent current, since the current is precisely the quantity that sources
the cavity mode.

For a classical uniform field the correction amounts to evaluating the
projectors at the shifted momentum,
$\beta_{lm}(\KK)\to\beta_{lm}(\KK+\mathbf A/c)$~\cite{ismail2001}: the same
$\KK+\mathbf A/c$ structure as the kinetic term. For the quantized field the
shift is an operator and the phase in Eq.~\eqref{eq:gaugedNL} becomes a photon
displacement operator $\hat D(\xi)$ with electron-geometry-dependent argument
$\xi(\mathbf s)=-iA_0\eps^*\!\cdot\!\mathbf s/c$, whose Fock matrix elements are
the standard associated-Laguerre expressions. Because the kernel has support
only for $|\rr-\rr'|\lesssim2r_c$, the expansion parameter is
$\eta\equiv A_0 r_c/c\ll1$ ($\sim10^{-3}$--$10^{-2}$ even at strong coupling),
so a low-order Taylor expansion of the projectors suffices:
\begin{equation}
\beta_{lm}\!\Big(\KK+\tfrac{\AAop}{c}\Big)\simeq
\beta_{lm}(\KK)+\tfrac{1}{c}\AAop\!\cdot\!\nabla_\KK\beta_{lm}(\KK)
+O(\eta^2).
\label{eq:taylor}
\end{equation}
The first-order term restores the paramagnetic coupling ($\Delta m=\pm1$), is
equivalent to adding the nonlocal commutator current
$\tfrac{i}{c}[\hat V_{\mathrm{NL}},\rr]\!\cdot\!\AAop$, and repairs the sum rule
to $O(\eta)$; the second-order term is the nonlocal diamagnetic contribution
($\Delta m=0,\pm2$). Both preserve the separable KB form and the Fock
bandwidth of Eq.~\eqref{eq:hphot}: the projector set is augmented by the three
Cartesian gradient projectors per channel,
$\{\beta_{lm},\partial_\alpha\beta_{lm}\}$, at a cost factor $\le4$.

The required projector gradient has a compact closed form. Writing
$\beta^a_{lm}(\KK)=\frac{4\pi}{\sqrt\Omega}(-i)^l
e^{-i\KK\cdot\bm\tau_a}Y_{lm}(\hat\KK)f_l(K)$ with
$f_l(K)=\int_0^\infty dr\,r^2 j_l(Kr)\beta_l(r)$, and noting that the gauge
phases referenced to the atomic center cancel the structure-factor gauge phase
(so only the atom-centered part is shifted), one finds
\begin{align}
\nabla_\KK\!\left[Y_{lm}(\hat\KK)f_l(K)\right]
=&\sqrt{\tfrac{l}{2l+1}}\,F_l^{(-)}(K)\,\mathbf Y^{\,l-1}_{lm}(\hat\KK)
\nonumber\\
&+\sqrt{\tfrac{l+1}{2l+1}}\,F_l^{(+)}(K)\,\mathbf Y^{\,l+1}_{lm}(\hat\KK),
\label{eq:gradbeta}
\end{align}
where $\mathbf Y^{l'}_{lm}$ are vector spherical harmonics and
$F_l^{(\pm)}(K)=\int_0^\infty dr\,r^3 j_{l\pm1}(Kr)\beta_l(r)$. The gradient
couples channel $l$ only to $l\pm1$ (the dipole selection rule), each branch
carrying a single regular Bessel quadrature; since $j_l(x)\sim x^l$, both
branches are regular as $K\to0$. If a velocity-gauge real-time TDDFT code
already implements $[\hat V_{\mathrm{NL}},\rr]$ matrix elements, the identical
quadratures are reused. Whatever truncation is chosen for the Hamiltonian, the
\emph{same} truncation must be used in the current that sources the cavity
field, or the sum-rule violation re-enters through the back door.

\section{Pauli blocking of the matter--photon channels}
\label{sec:pauli}

When the coupled problem is solved with a factorized ansatz---one polaritonic
orbital per matter state, each carrying its own photon cloud---the mean-field
construction can violate the Pauli principle in two ways that are specific to,
or amplified in, periodic systems.

First, in velocity gauge the paramagnetic operator has a \emph{diagonal} matrix
element in every band equal to the group velocity,
$\braket{\phi_{i\kk}|\KK\!\cdot\!\eps|\phi_{i\kk}}=
\braket{\hat{\mathbf p}\!\cdot\!\eps}_{i\kk}$. A single current-carrying Bloch
state coupled to its own photon replica through this diagonal term behaves as a
displaced oscillator with one-photon weight
$w_1\simeq[(A_0/c)\braket{\hat{\mathbf p}\!\cdot\!\eps}/\omega]^2$. In a
molecule, bound stationary states carry no current and this channel is absent;
in a crystal it is generically nonzero. In a time-reversal-symmetric ground
state the single cavity mode couples to the \emph{total} current, which
vanishes by time-reversal symmetry, so the $\pm\kk$ contributions cancel
coherently; the factorized ansatz instead gives each electron its own photon
and sums the displacements incoherently, which would inflate the photon number
for the linearly polarized drive studied in the main text, where time reversal
is preserved. The chiral drive breaks time-reversal symmetry by construction,
so this cancellation argument does not apply to it: a persistent,
helicity-locked current is the expected signature of the induced Haldane mass,
not an artifact, and the ``self-displacement'' language above is only a
diagnosis for the time-reversal-symmetric case.

Second, the single-particle polariton problem freely hybridizes an occupied
band $i$ with another \emph{occupied} band $j$ plus a photon whenever
$\varepsilon_i+\omega\approx\varepsilon_j$; in the many-body problem this
process is Pauli-blocked.

Both artifacts can in principle be removed by projecting the $m\ge1$
components of the \emph{occupied} orbitals onto the orthogonal complement of
the occupied $m=0$ electronic manifold after each update,
\begin{equation}
\psi_{i,m\ge1}\to\hat Q\,\psi_{i,m\ge1},\qquad
\hat Q=1-\sum_{j\in\mathrm{occ}}\ket{\phi_j^{(0)}}\bra{\phi_j^{(0)}},
\label{eq:Q}
\end{equation}
where $\phi_j^{(0)}$ are the (orthonormalized) $m=0$ components of the occupied
orbitals. At zero coupling the occupied orbitals are pure $m=0$ and $\hat Q$
is the identity on the relevant subspace, so the projection is a strict
no-op, and at weak coupling it behaves as intended: it removes the
self-displacement and occupied--occupied resonance channels and restores the
total energy to its cavity-free value within the self-consistency tolerance.


\section{Jaynes--Cummings fit: saturation versus the quadratic limit}
\label{sec:jc}

The main text fits the five Haldane gaps of Table~I to the saturating
Jaynes--Cummings (JC) two-level form,
$\Delta_{\rm JC}(A_0/c)=\sqrt{(\omega/2)^2+(\beta A_0/c)^2}-\omega/2$,
with a single coupling constant $\beta$ (so that $\lambda\equiv\beta
A_0/c$), to within $3\%$ in the pointwise-implied $\lambda/A_0$. Because
the gap-to-photon-energy ratio explored, $\Delta/\omega\lesssim0.1$, is
still comparatively modest, it is natural to ask whether this good fit
already distinguishes genuine JC saturation from its leading-order
quadratic (perturbative) limit, $\Delta_{\rm quad}(A_0/c)=\alpha
(A_0/c)^2$ with $\alpha=\beta^2/\omega$, or whether the two forms are
simply indistinguishable over this range.

A direct least-squares comparison, fitting each one-parameter form to
all five points independently, favors the full JC form appreciably: the
worst-point residual is $5.7\%$ (JC) versus $12.5\%$ (quadratic), and
the root-mean-square residual is $0.86$~meV (JC) versus $3.1$~meV
(quadratic)---nearly a factor of four larger for the quadratic-only fit.
The present data therefore already mildly favor genuine saturation over
the leading quadratic term alone, rather than being unable to
distinguish the two. That said, the distinction is not overwhelming
(both forms fit all five points to within $13\%$), and the present
range does not reach the regime $\Delta\to\lambda-\omega/2$ where
saturation becomes qualitatively unmistakable; extending the coupling
range further, or working at smaller $\omega$ so that a given
$\Delta/\omega$ is reached at weaker $A_0/c$, would make the
distinction sharp and is a natural, low-cost extension requiring only
additional self-consistent calculations at existing settings, not new
formalism.

\section{Real-space density}
\label{sec:density}

The real-space electron density and the cavity-induced density
difference shown in the main text confirm that both cavities push
charge from the interstitial region onto the C--C bonds. The linear
and chiral difference patterns
are of comparable magnitude but differ in detail, reflecting the
different symmetry of the two drives: the linearly polarized field
singles out a fixed in-plane axis, while the chiral field respects the
three-fold rotational symmetry of the honeycomb lattice on average.
The electron density integrates to $N_e=16.0000$ for the cavity-free,
linear, and chiral densities alike, to four decimal places, confirming
charge is neither created nor destroyed by the cavity coupling.

\section{Fermi-velocity anisotropy}
\label{sec:vF}

\subsection{Method: one-sided fits and the mirror-line cusp}

The local Fermi velocity at the folded Dirac point is extracted by a
linear fit to the tracked matter-doublet bands along two open $\kk$-path
windows through it: $k_x\in[\frac13-0.25,\frac13+0.25]$ (parallel, the
$\Gamma$--$X$ direction) and $k_y\in[-0.25,0.25]$ at fixed
$k_x=\frac13$ (transverse). A symmetric, two-sided fit centered on the
touching point works for the parallel cut but fails outright for the
transverse one: $k_y=0$ is a genuine mirror line of the rectangular
cell, so each tracked band satisfies $E(k_y)=E(-k_y)$ exactly and forms
a \emph{cusp}, not a crossing, at $k_y=0$; a symmetric window averages
the equal-and-opposite left/right slopes to zero. We therefore fit
one-sided everywhere, skipping the single mesh point nearest the
touching point and fitting a line through the next $6$ points on one
side only, then average the four such one-sided slopes (valence and
conduction branches, both sides) to obtain $v_F$. This also happens to
cure an unrelated problem on the parallel cut, described next.

On the parallel cut, the four one-sided slopes do not agree with one
another as well as they do on the transverse cut: e.g.\ for the bare
(cavity-off) valence branch, the two sides differ by $\sim35\%$
($8.62\times10^5$ vs.\ $5.82\times10^5$~m/s), with the side toward
$\Gamma$ showing visibly more curvature (fit residual $\sim10$~meV)
than the side away from it ($\sim0.2$~meV). This asymmetry is
identical, to three significant figures, in the bare pass at every
coupling studied, so it is not a cavity artifact or a residual
avoided-crossing contamination; it is the same intrinsic trigonal
warping responsible for the mesh-vertex aliasing check of
Sec.~\ref{sec:mesh}, made visible here because $k_x$ (unlike $k_y$) is
not a mirror line of the cell, so left and right slopes need not
agree. The parallel-direction $v_F$ reported below is therefore a
coarse, four-way-averaged velocity rather than a strictly local
tangent slope, and carries correspondingly more intrinsic ambiguity
than the transverse value, whose left/right agreement is a built-in
consistency check (Table~\ref{tab:vFdata}).

\subsection{Doublet identification, threshold, and unit conversion}

The tracked doublet at each coupling is identified by the same
photon-vacuum-weight and local-gap-minimization method used elsewhere
in this work (window $2.5$~eV, $w_0>0.9$). At the single strongest
coupling studied, chiral $A_0/c=0.05$, the lower branch's weight
($w_0=0.898$) falls marginally below this default threshold on both
cuts, and the automated search returns no candidate; relaxing the
threshold to $w_0>0.85$ recovers the same band indices found at every
other chiral coupling ($17,20$ parallel; $17,21$ transverse). We take
the resulting fit at face value because it is corroborated
independently: the gap extracted from the parallel cut ($198.7$~meV)
and from the transverse cut ($200.8$~meV) agree to within $1\%$,
despite being independent fits to independent $\kk$-path data, which
would not be expected if either cut had locked onto the wrong pair of
bands. As documented in Sec.~\ref{sec:pauli-track}, the doublet is
tracked only within these local windows, not around the full zone.

All $\kk$-values in the code's output are labeled ``$(2\pi/a)$'' using
a single reference lattice constant $a_1=4.6487$~bohr for both $k_x$
and $k_y$, even though the physical $y$-direction lattice constant of
the rectangular cell is $a_2=\sqrt3\,a_1=8.05179$~bohr; converting the
transverse slope with $a_2$ instead of $a_1$ inflates the apparent
bare anisotropy by very nearly a factor of $2$ and was caught and
corrected before any of the numbers below were computed.

\subsection{A data-quality note}

Because the bare (cavity-off) pass does not depend on $A_0/c$, its
$v_F$ should agree exactly across every coupling batch it was computed
alongside; pooling all bare measurements is therefore both a
convenient way to pin down the bare baseline and a sensitive
consistency check on the input data itself. The parallel-direction
bare velocity is reproduced to $0.09\%$ across ten independent
coupling batches. The transverse-direction bare velocity is similarly
tight ($0.2$--$0.5\%$) across every batch \emph{except} one: the
original linear-cavity transverse batch (couplings $0.01$, $0.03$,
$0.04$, $0.05$) shows a bare $v_F$ that drifts monotonically downward
by $4.4\%$ from the weakest to the strongest nominal coupling in that
batch---not physically possible for a cavity-independent quantity, and
the same class of batch-generation inconsistency as the duplicated
$A_0/c=0.02$ folder documented below. We therefore quote the bare
baseline from the unaffected measurements only (chiral-batch
transverse, $5$ points, plus the two most recent transverse uploads),
giving $v_\parallel=8.662\times10^5$~m/s, $v_\perp=9.086\times
10^5$~m/s, anisotropy $+4.9\%$; this supersedes a less careful
estimate quoted earlier in this project's working notes. None of the
per-coupling cavity anisotropies in Table~\ref{tab:vFdata} depend on
this baseline (each is computed from its own matched cavity-on
parallel and transverse fit), so this correction affects only the
reference line, not the reported trend.

Separately, an early transverse-direction upload for linear
$A_0/c=0.02$ was byte-for-byte identical to the $A_0/c=0.01$ file, an
apparent copy-rather-than-regenerate error in the run script; the
replacement upload used for Table~\ref{tab:vFdata} is verified
distinct (band energies differ by up to $3.8$~eV across the spectrum,
and its gap, $9.4$--$9.7$~meV, falls between the $A_0/c=0.01$ and
$0.03$ values as expected for a genuine intermediate coupling) before
being used for any of the numbers reported here.

\subsection{Results}

\begin{table}[h]
\centering
\caption{Fermi velocity ($10^5$~m/s) and gap (meV) from the parallel
and transverse cuts, cavity pass, at every coupling and cavity type
studied. Gap agreement between the two independently fit cuts is a
cross-check that both are tracking the same doublet.}
\begin{tabular}{cccccc}
\hline\hline
cavity & $A_0/c$ & $v_\parallel$ & $v_\perp$ & gap$_\parallel$ & gap$_\perp$ \\
\hline
linear & 0.01 & 8.666 & 8.998 & 7.7  & 11.3 \\
linear & 0.02 & 8.673 & 8.841 & 9.7  & 9.4  \\
linear & 0.03 & 8.675 & 8.582 & 13.3 & 6.2  \\
linear & 0.04 & 8.690 & 8.270 & 24.4 & 5.3  \\
linear & 0.05 & 8.692 & 7.843 & 41.7 & 22.7 \\
chiral & 0.01 & 8.619 & 9.072 & 17.5 & 9.9  \\
chiral & 0.02 & 8.360 & 8.859 & 39.0 & 35.6 \\
chiral & 0.03 & 7.700 & 8.267 & 79.8 & 77.5 \\
chiral & 0.04 & 6.760 & 7.252 & 133.2& 133.0\\
chiral & 0.05 & 5.675 & 6.096 & 198.7& 200.8\\
\hline\hline
\end{tabular}
\label{tab:vFdata}
\end{table}

\begin{figure}[h]
\centering
\includegraphics[width=\columnwidth]{vF_anisotropy_v2.png}
\caption{Cavity-induced Fermi-velocity anisotropy vs.\ coupling,
computed from Table~\ref{tab:vFdata}, relative to the bare baseline of
$+4.9\%$ (dashed). The linear cavity crosses this baseline near
$A_0/c\approx0.025$ and moves increasingly away from it; the chiral
cavity stays within a few percent of it throughout.}
\label{fig:vFanisotropy}
\end{figure}

One feature of Table~\ref{tab:vFdata} is worth flagging rather than
explaining away: for the linear cavity at weak coupling
($A_0/c=0.01$--$0.03$), gap$_\perp$ \emph{decreases} while
gap$_\parallel$ grows, i.e.\ the two cuts see the local gap moving in
opposite directions with coupling even though both report on the same
nominal $A_0/c$. Both cuts pass through the same tracked doublet at
the same $\kk$-point, so this is not a doublet-identification error;
it says the gap surface is not simply a single number that grows with
coupling but has real $\kk$-dependent structure near $\KK$ that a
single-cut (or two-band, angle-averaged) picture would miss. We have
not traced this to a specific mechanism and flag it as worth a closer
look rather than asserting one.

\section{Full Brillouin-zone Chern number}
\label{sec:chern}

This section gives the full details of the topological calculation
summarized in the main text (Fig.~3 there), which confirms directly
that the chiral-cavity Haldane gap of Sec.~\ref{sec:formalism}
carries genuine, quantized Berry-phase topology rather than being
inferred from the gap character at $\KK$ alone.

\subsection{Method}

The local gap character at $\KK$ established in the main text does
not by itself prove that the occupied manifold is topologically
nontrivial: a two-band effective description of a single avoided
crossing can carry an ill-defined or gauge-dependent Berry phase if
treated in isolation, and only a calculation over the entire occupied
manifold, on a mesh that closes exactly on the Brillouin-zone torus,
gives an unambiguous integer. We use the lattice construction of
Fukui, Hatsugai, and Suzuki (FHS)~\cite{Fukui2005}. For $N_{\rm occ}$
occupied bands at each mesh point $\kk_i$, collect the Bloch
coefficients of Eq.~(3) of the main text into an $N_{\GG}(M{+}1)\times
N_{\rm occ}$ matrix $\Psi(\kk_i)$ and define the $U(1)$ link variable
between neighbors on the mesh from the determinant of their overlap,
\begin{equation}
U(\kk_i,\kk_j) = \frac{\det\!\big[\Psi^\dagger(\kk_i)\Psi(\kk_j)\big]}
{\big|\det\!\big[\Psi^\dagger(\kk_i)\Psi(\kk_j)\big]\big|}.
\label{eq:link}
\end{equation}
Around each elementary plaquette with corners $\kk_1,\kk_2,\kk_3,\kk_4$
(counterclockwise), the discretized curvature is
\begin{equation}
F(\kk_1) = -\,\mathrm{Im}\,\ln\!\Big[
U(\kk_1,\kk_2)\,U(\kk_2,\kk_3)\,U(\kk_3,\kk_4)\,U(\kk_4,\kk_1)\Big],
\label{eq:plaqcurv}
\end{equation}
with the branch of $\ln$ fixed by $F\in(-\pi,\pi]$, and the total
Chern number is $C=\frac1{2\pi}\sum_{\rm plaquettes}F$. Because
$\Psi(\kk_i)$ enters Eq.~\eqref{eq:link} only through the determinant
of a projector-like overlap, $C$ is invariant under any $\kk$-dependent
unitary rotation of the occupied orbitals at each $\kk_i$---the
defining property that makes it well defined for the full manifold
even where individual bands are not globally smooth or individually
gapped, which is generically the case here once the photon-replica
manifold is included (Sec.~\ref{sec:pauli-track} below).

The occupied manifold entering $\Psi(\kk_i)$ is fixed, by construction,
to the $N_{\rm occ}=8$ polaritonic bands adiabatically connected to the
eight cavity-free valence bands of the four-atom cell: at $A_0/c=0$
these are simply the ordinary valence bands (pure $m=0$), and this
fixed count of bands is carried through continuously as the coupling is
switched on, rather than reselected at each coupling by an energy
window, a photon-vacuum-weight threshold, or any other criterion.
Because $C$ [Eqs.~\eqref{eq:link}--\eqref{eq:plaqcurv}] depends on
$\Psi(\kk_i)$ only through the projector onto its column space, no
continuity tracking of \emph{individual} bands within this
eight-dimensional manifold across $\kk$ is required or performed---only
the overall dimension of the occupied subspace at each $\kk_i$, which
stays fixed at $8$ throughout, since the manifold remains gapped from
the unoccupied bands everywhere on the mesh at every coupling reported
in Table~\ref{tab:chern}. This is a different, and in one respect
weaker, notion of ``occupied'' than the photon-vacuum-weight-based
selection used for the density of states and the Pauli-blocking
discussion of Sec.~\ref{sec:pauli}: it fixes the manifold by band count
and adiabatic continuity rather than by a physical occupation
criterion, which is what is needed for a topological invariant that is
only well defined for a fixed-dimensional, everywhere-gapped subspace.
The two notions coincide in spirit---both track the eight
valence-derived polariton bands---but only the present, count-based
definition is used for every Chern number quoted in this work.

We validated the implementation, prior to applying it to graphene,
against the analytically solvable two-band Qi--Wu--Zhang
lattice-Chern-insulator Hamiltonian~\cite{QiWuZhang2006},
$H(\kk)=\sin k_x\,\sigma_x+\sin k_y\,\sigma_y+(u+\cos k_x+\cos
k_y)\,\sigma_z$, whose lower-band Chern number is known exactly
($0$ for $|u|>2$, $\pm1$ for $|u|<2$, with the sign set by the sign of
$u$). On a $20\times20$ periodic mesh our implementation reproduces
$C=-1,0,+1$ for $u=1,3,-1$ respectively to ten decimal digits,
confirming both the link-variable/plaquette bookkeeping and, separately,
the periodic-wraparound bookkeeping used to close the mesh across the
zone boundary (Sec.~\ref{sec:mesh} below), before either was applied
to the interacting polaritonic bands.

\subsection{Mesh construction and the vertex-aliasing artifact}
\label{sec:mesh}

The band-structure and DOS calculations elsewhere in this work use an
open $\kk$-path or a hand-specified 2D window (Fig.~1 of the main
text) and never need to close on the Brillouin-zone torus. A Chern
number does: the plaquettes spanning the zone boundary must link
$\kk$ and $\kk+\mathbf b$ ($\mathbf b$ a reciprocal-lattice vector) as
the same physical state, related by the usual Bloch relabeling of
plane-wave coefficients, $C_{\kk+\mathbf b}(\GG,m)=C_{\kk}(\GG+\mathbf
b,m)$. We therefore generate the mesh directly from the code's own
reciprocal-lattice vectors $\mathbf b_1,\mathbf b_2$ rather than a
hand-typed sweep, guaranteeing closure to machine precision,
\begin{equation}
\kk_{i_1i_2} = \frac{i_1+s_1}{N_1}\,\mathbf b_1
             + \frac{i_2+s_2}{N_2}\,\mathbf b_2,
\qquad
\begin{aligned}
i_1&=0,\dots,N_1{-}1,\\
i_2&=0,\dots,N_2{-}1,
\end{aligned}
\label{eq:mesh}
\end{equation}
with an optional fractional shift $s_1,s_2\in[0,1)$, defaulting to
$0$ (a $\Gamma$-centered mesh).

An unshifted mesh, however, places the (rectangular-cell-folded)
Dirac point exactly on a mesh vertex: $k_y=0$ is always a mesh row,
and $k_x=\frac13$ falls exactly on a mesh column whenever $N_1$ is a
multiple of $3$. A first attempt on an $18\times12$ mesh in this
configuration gave $C\approx0$ for every case studied, including the
gapped chiral case where a nonzero integer was expected. Inspection
of the plaquette-resolved curvature showed the cause directly: a
handful of plaquettes immediately adjacent to the Dirac point carried
curvature of order $\pm0.4$, an order of magnitude above the
$\sim0.02$ background level elsewhere on the mesh, in two pairs of
opposite sign that nearly canceled. With the singular curvature
sitting exactly on a mesh vertex rather than inside a plaquette, the
discretized sum in Eq.~\eqref{eq:plaqcurv} aliases the true,
sharply-peaked curvature into large, nearly-canceling neighboring
plaquette values instead of resolving the correct integer. A
half-mesh shift, $s_1=s_2=\frac12$, guarantees neither $k_x=\frac13$
nor $k_y=0$ lands on a vertex for any $N_1,N_2$, and removes the
artifact; the shift is a rigid translation that does not affect the
periodic closure validated above. All results quoted here and in the
main text use $s_1=s_2=\frac12$ on an $N_1\times N_2=100\times58$
mesh ($5800$ $\kk$-points), roughly double the linear density of the
$18\times12$ mesh used for the density and optical response
elsewhere, chosen so that the curvature hot spots identified below
(Fig.~3 of the main text) are resolved by several mesh points rather
than one. For the sign-reversed $C=-1$ notch at $A_0/c=0.05025$
(Sec.~\ref{sec:chern-results}) we additionally checked three further
shifted meshes at $60$, $1450$, and $9880$ $\kk$-points, all built
from Eq.~\eqref{eq:mesh} with the same $s_1=s_2=\frac12$ shift; all
four agree on $C=-1$, the most stringent convergence test in this
work.

\subsection{Basis convergence for the dense Chern-number mesh}

The $5800$-$\kk$-point mesh above is roughly $27\times$ denser than
the $18\times12$ mesh used for the density and optical-response
results reported elsewhere in this work. All Chern-number calculations
reported here, including this dense mesh and the $100\times58$
production mesh of Sec.~\ref{sec:chern-results}, use the same
$36$~Ry plane-wave cutoff and Fock-space cutoff $M=3$ as every other
result in this work; no reduction of either the plane-wave basis or
the Fock cutoff was needed to keep these calculations tractable at
these mesh densities.

\subsection{A cautionary note on isolated polariton doublets}
\label{sec:pauli-track}

The photon-replica manifold makes a subtlety unavoidable that a
single clean two-band avoided crossing (e.g., an ordinary
semiconductor gap) would not raise. A single polariton doublet can be
isolated at a given $\kk$-point by photon-vacuum weight
[main text, Eq.~(1)] and followed across a local window by maximum
wavefunction overlap between neighboring $\kk$-points, exactly as
done for the band-structure traces of Fig.~1 in the main text; this
lets one define an open-patch Berry flux for that doublet alone,
useful for locating and characterizing individual avoided crossings
(and used for the cross-validation above). We found, however, that
such a doublet, continued this way across the \emph{entire} Brillouin
zone, is generically \emph{not} a globally well-defined, gapped
two-band subspace: continuity tracking can carry it across a
crossing with a third band elsewhere in the zone, at which point its
own accumulated Berry flux ceases to be a meaningful, gauge-invariant
quantity on its own. Concretely, the doublet used to characterize the
$\KK$-valley crossing in the paragraph above, followed by continuity
over the full $100\times58$ mesh, integrates to a flux consistent
with zero rather than any clean integer, with its curvature
concentrated anomalously along a single $\kk_x$ column rather than
localized near the physical crossings---the signature of exactly such
a band-relabeling event. This is not a contradiction of the
quantized manifold result reported above: only the \emph{full}
occupied manifold is guaranteed to be gapped everywhere on the mesh,
and therefore only its Chern number, not that of any isolated
sub-doublet, is a well-defined invariant. All Chern numbers reported
in this work are computed for the full eight-band occupied manifold
for this reason.

\subsection{Results}
\label{sec:chern-results}

\begin{table}[h]
\centering
\caption{Chern number of the occupied eight-band manifold, chiral
cavity, full $100\times58$ periodic mesh ($s_1=s_2=\frac12$), across
all 29 independently converged couplings surveyed. The gapless bare
(cavity-off) manifold's total flux sums to $0$ at every one of these
couplings (not itself a topological invariant; see text).}
\begin{tabular}{cc|cc}
\hline\hline
$A_0/c$ & $C$ & $A_0/c$ & $C$ \\
\hline
$0.01000$ & $1$  & $0.04688$ & $1$  \\
$0.02000$ & $1$  & $0.04700$ & $1$  \\
$0.03000$ & $1$  & $0.04800$ & $1$  \\
$0.03500$ & $1$  & $0.04900$ & $1$  \\
$0.04000$ & $1$  & $0.04950$ & $1$  \\
$0.04100$ & $1$  & $0.04975$ & $1$  \\
$0.04200$ & $1$  & $0.05000$ & $2$  \\
$0.04250$ & $3$  & $0.05013$ & $2$  \\
$0.04300$ & $3$  & $0.05025$ & $-1$ \\
$0.04500$ & $3$  & $0.05038$ & $1$  \\
$0.04600$ & $3$  & $0.05050$ & $1$  \\
$0.04625$ & $3$  & $0.05100$ & $1$  \\
$0.04637$ & $3$  & $0.05200$ & $1$  \\
$0.04650$ & $-1$ & $0.05300$ & $1$  \\
$0.04675$ & $-1$ &            &     \\
\hline\hline
\end{tabular}
\label{tab:chern}
\end{table}

Table~\ref{tab:chern} is reconstructed directly from the raw
plaquette-sum output of every job in the survey (no entry is taken
from a fit or an interpolation). The bare manifold, which is gapless
and so does not carry a genuine topological invariant in the usual
insulating sense, gives a total
flux summing to exactly $0$ at every coupling, with curvature
concentrated in a single plaquette at each of $\KK$ and $\KK'$,
$+0.4997$ and $-0.4997$
respectively---the canceling half-vortices expected of the two,
oppositely-chiral, time-reversal-partnered Dirac points of a gapless
honeycomb lattice, and, since this is a feature of the bare band
structure rather than the cavity, a check on the method independent
of the chiral-cavity physics it is used to characterize. The two
original anchor points, $A_0/c=0.04$ and $0.05$, were additionally
cross-checked by an independent Python summation of the raw
per-plaquette curvature file rather than reading the code's own
5-digit console printout, giving $\Sigma F/2\pi=0.999978$ and
$2.000030$ respectively; all other entries in Table~\ref{tab:chern}
are the code's directly printed $\Sigma F/2\pi$, rounded to the
nearest integer at $5\times10^{-6}$ resolution or better in every
case.

The chiral-cavity manifold is gapped everywhere sampled and, far from
the simple two-point transition reported previously, the full survey
reveals a non-monotonic staircase: a $C=1$ baseline from
$A_0/c=0.01$ to $0.042$ gives way to a $C=3$ plateau from $0.0425$ to
$0.04637$, which is interrupted by a sign-reversed $C=-1$ notch
spanning only $0.0465$--$0.04675$ before recovering to $C=1$; the
same motif recurs at higher coupling, with a $C=2$ plateau at
$0.05$--$0.05013$ giving way to a second, still narrower $C=-1$ notch
at $0.05025$ alone before the manifold returns to $C=1$ for the
remainder of the range studied ($0.05038$--$0.053$). Both notches are
now bracketed on both edges to $\Delta(A_0/c)\le1.3\times10^{-4}$:
the first between $0.04637$ (last $C=3$ point) and $0.04650$ (first
$C=-1$ point), and between $0.04675$ (last $C=-1$ point) and $0.04688$
(first $C=1$ point); the second between $0.05013$ and $0.05025$, and
between $0.05025$ and $0.05038$.

The top-20-plaquette share of $\sum|F|$ (Sec.~\ref{sec:mesh}) tracks
this structure cleanly: away from either notch it stays in the
$13$--$20\%$ range that we take as the signature of a well-resolved,
broadly-distributed curvature (consistent with good mesh convergence
rather than an unresolved aliasing artifact), including at the two
lowest couplings added to extend the plateau down to $A_0/c=0.01$
($20.4\%$ at $0.01$, $17.2\%$ at $0.02$, versus $13.2\%$ at the
previously-studied $0.04$); on approach to and
inside both notches it rises to $25$--$37\%$ (e.g.\ $34\%$ at
$0.04625$, $37\%$ at $0.04637$, $36\%$ at $0.04650$, $31\%$ at
$0.05025$ on the standard mesh), consistent with a genuinely sharp,
localized band-touching event rather than numerical noise, without
being so extreme as to indicate an unconverged mesh (contrast the
$\gtrsim90\%$ values seen only on the deliberately coarse
convergence-check meshes below). The hot spots themselves sit away
from $\KK,\KK'$ at both original anchor couplings, at the same
off-symmetry avoided crossings identified and shown in the main text.

\begin{table}[h]
\centering
\caption{Mesh-convergence check at $A_0/c=0.05025$, the deeper of the
two $C=-1$ notches, on four independently generated meshes.}
\begin{tabular}{cccc}
\hline\hline
$N_k$ & $C$ & $\Sigma F/2\pi$ & top-20$/\sum|F|$ \\
\hline
$60$    & $-1$ & $-1.0000$ & $89\%$ \\
$1450$  & $-1$ & $-1.0000$ & $41\%$ \\
$5800$  & $-1$ & $-1.0000$ & $31\%$ \\
$9880$  & $-1$ & $-1.0000$ & $26\%$ \\
\hline\hline
\end{tabular}
\label{tab:mesh0.05025}
\end{table}

Table~\ref{tab:mesh0.05025} is, together with the analytically
solvable benchmark described above, the most stringent check
in this work: four meshes spanning more than two orders of magnitude
in $N_k$ all return the same integer. The top-20 fraction falls
monotonically from $89\%$ on the coarsest ($60$-point) mesh toward the
$25$--$37\%$ range characteristic of the other transition points as
$N_k$ increases, exactly the trend expected if the elevated fraction
at low $N_k$ is a mechanical consequence of having few plaquettes to
distribute the curvature over (Sec.~\ref{sec:mesh}) rather than a sign
of nonconvergence; by the two finest meshes the fraction has nearly
saturated. The first notch, at $0.0465$--$0.04675$, has so far been
verified only on the standard $5800$-point mesh used for the rest of
the survey; extending the multi-mesh check of
Table~\ref{tab:mesh0.05025} to that window is the natural next step
and is not expected to change the result, given the consistency
already established at the second notch, but is not yet done.

Because $C$ is a discrete topological invariant, it can only change
between two values of a continuously tuned parameter through a bulk
gap-closing and reopening event; each step of the staircase in
Table~\ref{tab:chern} therefore demands such an event somewhere in
the zone, distinct from and in addition to the smoothly-scaling
Haldane gap at $\KK$ itself (Table~I of the main text). Unlike a
naive picture in which independently turning-on, chirality-aligned
crossings would add a uniform $+1$ to $C$ each time, the observed
sequence of jumps ($+2,-4,+2,+1,-3,+2$) is not uniformly signed, so
at least some of these gap-closing events carry opposite local
chirality from their neighbors. Identifying the specific band pair
and $\kk$-point responsible for each individual jump is beyond the
scope of the present survey, which was designed to establish the
overall structure and its quantization to high confidence rather than
to resolve every transition microscopically; the two-order-of-magnitude
mesh convergence at $A_0/c=0.05025$, together with the tight
$\le1.3\times10^{-4}$ bracketing of all four transition edges, is what
we consider sufficient to report the staircase itself as an
established result. Pinning down the critical couplings to even
higher precision, extending the multi-mesh check to the first notch,
and identifying the microscopic origin of the sign reversals are left
to future work.

\subsection{Independent Wilson-loop cross-check}
\label{sec:wilson}

Because the FHS Chern number of Sec.~\ref{sec:chern}--\ref{sec:mesh}
depends on the occupied manifold only through the determinant of its
overlap, it is, by construction, insensitive to the internal gauge
structure within that manifold. A structurally different route to
the same integer---the Wilson loop, or hybrid-Wannier-center,
construction~\cite{Yu2011}---instead tracks the eigenphases of the
\emph{full} (not just determinant) path-ordered product of
occupied-manifold overlap matrices around a closed loop in one
momentum direction, summing their winding as the loop is stepped
across the other. Because it probes the full matrix rather than a
single scalar determinant, agreement between the two methods is a
nontrivial, structurally independent cross-check rather than a
restatement of the same calculation.

We performed this cross-check on the $18\times12$ mesh used elsewhere
in this work for the density and optical-response results
(Sec.~\ref{sec:mesh}), using the same $M=3$ Fock cutoff as the
production results, at the couplings of Table~\ref{tab:chern} for
which this survey was run.

An initial attempt failed outright: on the cavity pass, the
eigenvalues of the Wilson-loop product deviated from the unit circle
by $O(1)$ (max$||\lambda|-1|\sim1$) at every coupling, rendering the
extracted winding meaningless, while a single-link, determinant-phase
diagnostic evaluated at the same $\kk$-points remained well behaved.
The two diagnostics differ in exactly one respect: the single-link
quantity uses one overlap matrix's phase at a time, while the Wilson
loop multiplies $N_2\sim10$--$20$ such matrices together before
diagonalizing. Finite-basis truncation makes each individual link
overlap matrix slightly non-unitary---worse on the cavity pass, where
nearby photon-replica states crowd the occupied manifold
(Sec.~\ref{sec:pauli-track})---and this per-link imperfection
compounds \emph{multiplicatively} across the product, collapsing the
eigenvalues toward zero after enough links, exactly as observed. The
single-link diagnostic, using only one link's determinant phase, never
encounters this amplification. We corrected it by the standard
remedy~\cite{Yu2011}: replacing each link overlap matrix $M$ by its
nearest unitary matrix via the polar decomposition of its singular
value decomposition, $M=U\Sigma V^\dagger\to M_{\rm unitary}=UV^\dagger$,
before multiplying it into the loop product. Re-running the QWZ
benchmark of Sec.~\ref{sec:chern} through the corrected Wilson-loop
code reproduces the same $C=-1,0,+1$ result to machine precision, and
across the full graphene survey max$||\lambda|-1|$ drops from $O(1)$
to $10^{-14}$--$10^{-13}$ on both the bare and cavity passes at every
coupling---the numerical breakdown is specific to the uncorrected
product, not to the underlying physical states.

With this fix, the corrected Wilson-loop winding agrees with the
plaquette Chern number of Table~\ref{tab:chern}, up to a single
global sign convention fixed empirically from the majority of
nonzero comparisons, at every coupling surveyed.

\subsection{Orbital magnetization at the Dirac point}
\label{sec:orbmag}

The tracked-doublet output used above also carries, at every mesh
point, the doublet's local energy gap $E_2(\kk)-E_1(\kk)$ alongside
its Berry curvature. For an isolated two-band doublet the orbital
magnetic moment associated with self-rotation of the Bloch wavepacket
is $m(\kk)=\frac{e}{2\hbar}[E_2(\kk)-E_1(\kk)]\,\Omega(\kk)$
\cite{XiaoChangNiu2010}, which in atomic units reduces to
$m[\mu_B]=\Delta E[\mathrm{Ha}]\times\Omega[\mathrm{bohr}^2]$ once the
per-plaquette flux $F/2\pi$ is converted to a local curvature via the
mesh's own $\kk$-space plaquette area, $\Omega(\kk)=2\pi(F/2\pi)/\Delta
A_{\rm plaquette}$.

We evaluate this at the mesh vertex nearest the folded Dirac point
$\KK$ ($k_x=\frac13$, $k_y\to0$ in label units) for the chiral
cavity, cavity-on pass, at five couplings spanning the range studied
for the Chern-number staircase above ($A_0/c=0.01,0.02,0.03,0.04$, and
the confirmed $C=-1$ notch at $0.05025$, listed as $0.05$ in
Table~\ref{tab:orbmag} for uniformity with the other tables in this
work).

\begin{table}[h]
\centering
\caption{Local gap, Berry curvature, and orbital magnetic moment at
the mesh vertex nearest $\KK$, chiral cavity, cavity-on pass.}
\begin{tabular}{cccc}
\hline\hline
$A_0/c$ & gap$(\KK)$ (meV) & $\Omega(\KK)$ (bohr$^2$) & $m(\KK)$ ($\mu_B$) \\
\hline
$0.01$    & $191.8$ & $0.8$  & $0.0056$ \\
$0.02$    & $193.4$ & $2.9$  & $0.0209$ \\
$0.03$    & $204.1$ & $6.0$  & $0.0448$ \\
$0.04$    & $227.4$ & $9.2$  & $0.0771$ \\
$0.05^{a}$ & $270.2$ & $12.3$ & $0.1218$ \\
\hline\hline
\end{tabular}
\label{tab:orbmag}
\\[2pt]
{\footnotesize $^{a}$Computed at the confirmed $C=-1$ notch,
$A_0/c=0.05025$, not the $C=2$ point at $A_0/c=0.05000$ exactly;
listed as $0.05$ here for table uniformity.}
\end{table}

Two caveats apply. First, this coarse $100\times58$ mesh, offset by
half a spacing to avoid the singular vertex at the true Dirac point
(Sec.~\ref{sec:mesh}), lands appreciably off that point in energy: the
bare (cavity-off), time-reversal-symmetric pass gives a residual
``gap'' of $\sim192$~meV at this same vertex, which is a
discretization artifact rather than a physical gap (a true Dirac cone
is gapless). This background is essentially constant across the
coupling range studied, since the same mesh vertex is used
throughout, so we regard the \emph{relative} growth of $m(\KK)$ with
coupling as meaningful while treating its absolute magnitude at any
single coupling with corresponding caution; a finer, $\KK$-anchored
rerun (the code already implements, but we have not yet used, an
anchored-tracking mode for exactly this purpose) would be needed for a
quantitative absolute value. Second, we have not verified $m(\KK')$ or
checked our sign convention against a specific literature reference,
so only the coupling-trend of $|m(\KK)|$ should be taken as
established here.

With that caveat, $m(\KK)$ grows smoothly and monotonically across the
full range studied, by a factor of $\sim22$ from $A_0/c=0.01$ to
$0.05$---driven by both a mildly increasing local gap ($192\to270$~meV,
$\sim40\%$) and a much more strongly increasing local curvature
($0.8\to12.3$~bohr$^2$, more than fifteenfold). Notably, the growth is
smooth through the $C=-1$ notch at $A_0/c=0.05025$: an earlier,
two-point comparison (the $A_0/c=0.03$ baseline against the notch
alone) reported an apparent $\sim2.7\times$ enhancement there. The
three additional interior couplings reported here confirm that number
(an independent recomputation reproduces the same ratio, $2.72$, to
three digits) but show it is simply part of a monotonic trend with
coupling strength rather than a discontinuous jump tied to the
topological transition itself.

\section{Dichroism trends with coupling}
\label{sec:dichroism}

The main text (Fig.~2 of the main text) reports the dielectric
fingerprint of each polarization at a single anchor coupling,
$A_0/c=0.04$. Here we extend both trends across the full coupling
range, $A_0/c=0.01$--$0.05$, using the same independent-particle
(RPA) dielectric tensor, Brillouin-zone-averaged over the same mesh
used throughout this work.

\subsection{Chiral cavity: circular-dichroism onset frequency}
\label{sec:dichroism-chiral}

The bare (cavity-off) pass gives a circular dichroism
$e_{2+}-e_{2-}$ consistent with zero at every coupling studied
(max$|e_{2+}-e_{2-}|\lesssim3\times10^{-4}$), the expected null
result for a time-reversal-symmetric system and a check on the
calculation independent of the chiral-cavity physics it is used to
characterize. The cavity-on pass develops a clean, single-signed
onset: $e_{2+}-e_{2-}$ sits at the numerical noise floor below a
coupling-dependent threshold frequency and then rises sharply
(Fig.~\ref{fig:dichroism-chiral}). The raw peak \emph{height} of this
feature is not a reliable observable---it is $49$, $298$, $190$,
$114$, and $57$ (dimensionless) at $A_0/c=0.01,0.02,0.03,0.04,0.05025$
respectively, non-monotonic and evidently sensitive to how spectral
weight is distributed among the growing number of sub-peaks at higher
coupling ($8$ resolvable peaks above threshold at $0.01$, rising to
$\sim29$ by $0.04$)---but the onset frequency itself, the first
point at which $|e_{2+}-e_{2-}|$ departs clearly from the noise
floor, is robust and grows monotonically:

\begin{table}[h]
\centering
\caption{Circular-dichroism onset frequency, chiral cavity, versus
the local Haldane gap at $\KK$ from Table~I of the main text.}
\begin{tabular}{ccc}
\hline\hline
$A_0/c$ & onset $\omega$ (meV) & onset/gap ratio \\
\hline
$0.01$    & $51$  & $2.9$--$5.2$ \\
$0.02$    & $101$ & $2.6$--$2.8$ \\
$0.03$    & $151$ & $1.9$ \\
$0.04$    & $226$ & $1.7$ \\
$0.05025$ & $301$ & $1.5$ \\
\hline\hline
\end{tabular}
\label{tab:dichroism-onset}
\end{table}

The onset consistently sits above the local Haldane gap at $\KK$
rather than coinciding with it, as expected for a Brillouin-zone-averaged
optical threshold rather than a single-point gap, and the ratio
between the two falls steadily toward $\sim1.5$ as the coupling
increases---a second, independent confirmation of the same
gap-opening physics reported directly from the band structure and
from the Chern number above, this time from the dielectric response.
We have not traced why the sub-threshold spectral weight
redistributes among more numerous, weaker peaks at higher coupling
rather than remaining concentrated in the lowest one, and flag it as
an open question rather than assert an explanation.

\begin{figure}[h]
\centering
\includegraphics[width=\columnwidth]{fig_dichroism_chiral.png}
\caption{Circular dichroism $e_{2+}-e_{2-}$, chiral cavity, all five
couplings studied. The leading edge shifts cleanly to higher energy
with increasing coupling, tracking the onset frequencies of
Table~\ref{tab:dichroism-onset}.}
\label{fig:dichroism-chiral}
\end{figure}

\subsection{Linear cavity: broadband linear-dichroism enhancement}
\label{sec:dichroism-linear}

For the linear cavity the circular dichroism stays at the same noise
floor as the bare pass at every coupling
(max$|e_{2+}-e_{2-}|\lesssim6\times10^{-4}$ for both bare and cavity),
confirming that linear polarization does not break time-reversal
symmetry, as expected. The quantity of interest instead is the linear
dichroism $|\varepsilon_{2,xx}-\varepsilon_{2,yy}|$ shown in Fig.~2(c)
of the main text at $A_0/c=0.04$. That panel is plotted on a
logarithmic scale because the underlying signal is intrinsically
spiky and sign-changing rather than a single smooth peak; the same
character persists at every coupling studied here
(Fig.~\ref{fig:dichroism-linear}), so, as for the chiral onset above,
a raw peak value is not a meaningful summary statistic. We instead
report the median of $|\varepsilon_{2,xx}-\varepsilon_{2,yy}|$ over
$\omega=0$--$3$~eV, a statistic robust to the occasional sharp spike
that dominates (and distorts) the mean:

\begin{table}[h]
\centering
\caption{Median $|\varepsilon_{2,xx}-\varepsilon_{2,yy}|$ over
$\omega=0$--$3$~eV, linear cavity, bare versus cavity-on pass.}
\begin{tabular}{ccc}
\hline\hline
$A_0/c$ & bare & cavity \\
\hline
$0.01$ & $5.0$ & $8.2$  \\
$0.02$ & $5.0$ & $9.1$  \\
$0.03$ & $6.0$ & $11.7$ \\
$0.04$ & $4.4$ & $12.7$ \\
$0.05$ & $4.5$ & $22.7$ \\
\hline\hline
\end{tabular}
\label{tab:dichroism-linear}
\end{table}

The bare-pass median is flat across the coupling range, as it must
be for a quantity that does not depend on $A_0/c$, and gives us
confidence this batch is free of the folder-mislabeling issue that
affected an earlier linear-cavity data set (Sec.~\ref{sec:vF}). The
cavity-on median grows monotonically by a factor of $\sim2.8$ from
$A_0/c=0.01$ to $0.05$, concentrated below $\sim0.5$~eV and converging
back toward the bare curve above $\sim1.5$--$2$~eV
(Fig.~\ref{fig:dichroism-linear})---the same qualitative shape as the
$A_0/c=0.04$ panel already in the main text, which is a useful
consistency check that this extended data set belongs to the same
family rather than a different regime.

\begin{figure}[h]
\centering
\includegraphics[width=\columnwidth]{fig_dichroism_linear.png}
\caption{Linear dichroism $|\varepsilon_{2,xx}-\varepsilon_{2,yy}|$,
linear cavity, all five couplings studied plus the bare reference.
Log scale, as in Fig.~2(c) of the main text.}
\label{fig:dichroism-linear}
\end{figure}

\subsection{Berry topology, the anomalous Hall conductivity, and circular
dichroism}
\label{sec:sigmaxy}

The off-diagonal dielectric response reported above and in the main
text is directly related to the frequency-dependent anomalous Hall
(transverse) conductivity via the standard relation (Gaussian units,
$\hbar=1$),
\begin{equation}
\sigma_{xy}(\omega) = -\,\frac{i\omega}{4\pi}\,\varepsilon_{xy}(\omega),
\label{eq:sigmaxy}
\end{equation}
already computable from the same RPA dielectric-tensor data used for
Fig.~2 of the main text and Tables~\ref{tab:dichroism-onset}--\ref{tab:dichroism-linear}
above, without any additional first-principles calculation. Extracting
$\sigma_{xy}(\omega)$ explicitly, and in particular its $\omega\to0$
limit within the Haldane gap, would provide an independent,
dielectric-response-based check on the Chern number $C$ of
Sec.~\ref{sec:chern}: for a genuinely gapped, topologically nontrivial
insulator the zero-frequency Hall conductivity in the gap is expected
to approach the quantized value $C\,e^2/h$ (a Streda-formula-type
statement, here connecting the same eight-band occupied manifold used
for the FHS calculation of Sec.~\ref{sec:chern} to a directly optical,
rather than purely geometric, observable). This would tie together, for
the same system and the same coupling, the three quantities the main
text currently reports separately---the Berry-curvature-based Chern
number, the (as yet unreported) anomalous Hall conductivity, and the
circular dichroism of Sec.~\ref{sec:dichroism-chiral}---and is left as
a natural, low-cost extension of the present work.



\bibliographystyle{apsrev4-2}
\bibliography{qed,pw,local}

\end{document}


==> anc/supplementNotes.bib <==
@CONTROL{REVTEX42Control}
@CONTROL{apsrev42Control,author="08",editor="1",pages="0",title="0",year="1"}

